Clusters of primes revisited

We revisit the generalized Rayleigh quotient optimization problem related to the Maynard-Tao sieve with the goal of finding a more efficient function basis. We demonstrate that a family based on products of reciprocals, previously used in asymptotic estimates for $H_m = \liminf_{n \to \infty}(p_{n+m}-p_n)$, provides results that are close to the theoretical limits of the sieve across many regimes. In particular, we establish $H_2 \leq 31 \, 140$, $H_3 \leq 2 \, 560 \, 022$, $H_4 \leq 193 \, 672 \, 056$, and $H_5 \leq 13 \, 659 \, 045 \, 840$. We also show that, as $k \to \infty$, the related variational quantity $M_k$, introduced by Maynard, satisfies the lower bound $M_k \geq \log k - 0.273572 + o(1)$.

==> anc/Clusters_of_Primes_Code/direct_k2_integrals.py <==
"""Direct numerical evaluation of the original k=2 PM8b integrals.

No convolution, Laplace transform, or optimization.  Uses mpmath's
arbitrary-precision *numerical* quadrature (not rigorous certification).

F(t1,t2) = Q(1+eps-t1-t2)/((1+a*t1)*(1+a*t2))
on t1+t2 <= 1+eps, with marginal support t_i <= 1-eps.

Returns I(F), J_1(F)=J_2(F), and 2*J/I.
"""

from mpmath import mp


def direct_k2(a, eps, q, dps=40):
    """q[j] is the coefficient of y**j in Q(y), in ascending order."""
    with mp.workdps(dps):
        a = mp.mpf(str(a))
        eps = mp.mpf(str(eps))
        q = [mp.mpf(str(c)) for c in q]

        if a < 0 or not (0 <= eps < 1) or not q or not any(q):
            raise ValueError("Require a >= 0, 0 <= eps < 1, and nonzero polynomial Q")

        L, U = 1 + eps, 1 - eps

        def Q(y):
            return mp.polyval(list(reversed(q)), y)

        def F(t1, t2):
            return Q(L-t1-t2)/((1+a*t1)*(1+a*t2))

        # I(F) over the triangle t1>=0, t2>=0, t1+t2<=L.
        I = mp.quad(
            lambda t2: mp.quad(lambda t1: F(t1,t2)**2, [0,L-t2]),
            [0,L]
        )

        # J_1(F): integrate t1 first, then square, then integrate t2 up to U.
        J = mp.quad(
            lambda t2: mp.quad(lambda t1: F(t1,t2), [0,L-t2])**2,
            [0,U]
        )

        return {"I": I, "J": J, "M": 2*J/I}


if __name__ == '__main__':
    res = direct_k2(a=3.3, eps=0.03, q=[1.0, 2.0, -0.5], dps=40)
    for name, value in res.items():
        print(name, '=', mp.nstr(value, 25))


==> anc/Clusters_of_Primes_Code/large_k_certifier.py <==
"""Fixed-parameter Laplace optimizer and Arb certifier for the radial PM8b ansatz.

Parameters selected by the user:
    k >= 3,  a > 0,  0 <= eps < 1,  degree >= 0,
    T > 0,   where T is in the NORMALIZED variable tau, s=(a/k)(1+i*tau).

ANSATZ.  L=1+eps, U=1-eps, P1=sum(t_j):
    F(t) = Q(L-P1) / prod_j (1+a*t_j)   on P1 <= L,
    Q(Y) = sum_j q_j Y^j.

I = (w^{*k} * Q^2)(L),    sum_i J_i = k (w^{*(k-1)} * h)(U),
where w(t)=(1+at)^(-2), m(Y)=int_0^Y Q(Y-t)/(1+at) dt,
and h(y)=m(y+2eps)^2.

Both convolution integrals are evaluated by inverse Laplace transforms on
    s=sigma+i*t, sigma=a/k, t=sigma*tau.

OPTIMIZER: composite Gauss-Legendre quadrature on 0 <= tau <= T followed
by a generalized eigenvalue problem.  Discovery ONLY: no certified optimum.
Changes from large_k_certifier.py (same inputs, same returned keys):
  * the eigenproblem is solved in mpmath at the working precision, not in
    doubles: there the ill-conditioned monomial Gram matrix kept only 6
    directions, and degree 10 came out worse than degree 6;
  * with all directions usable, solve_p1 also checks that the quadrature is
    converged (n_gl vs 2 n_gl nodes per panel) and that the candidate does not
    lean on the tail beyond T -- see its docstring;
  * simplify_coeffs truncates in exact decimal arithmetic.
For degree >= 8 the optimal coefficients are large and cancel, so certify them
with enough digits (or as the floats returned): rounding them to 4 significant
digits destroys Q.

CERTIFIER: acb.integral rigorously encloses the CENTRAL part 0 <= tau <= T.
The rest uses the EXACT three-range strategy described in the paper:

    T <= tau <= 4*k:  monotonicity of rho(tau)=|W(s)|/W(sigma)
    tau >= 4*k:      rho(tau) <= 2.5*k/|1+i*tau| <= 2.5*k/tau.

If T >= 4*k, the middle interval is empty and the far-tail inequality
starts directly at T.  The second cutoff is always 4*k, NOT adaptive.

For n=k (I) or n=k-1 (J), with V=max(T,4*k),
    int_T^infty rho(tau)^n dtau
      <= (V-T)*rho(T)^n + V/(n-1)*(2.5*k/V)^n.

Converting from tau to t contributes dt=sigma*d(tau).  Since Q^2 and h
are nonnegative, the corresponding Laplace transforms have modulus at
most their values on the real line sigma.  These facts certify both tails.
The numerical constant 2.5 is valid for every k>=3 because
    W(sigma;a) = W(1/k;1)/a,   W(1/3;1) > 0.4,
and the positive Stieltjes mixture gives |W(s;a)| <= 1/|s|.

No optimization of a, no automatic adjustment of T or of the 4*k cutoff.
Inputs are read EXACTLY as written: decimal strings, ints and Fractions as the
rationals they denote, floats as the decimal they print as (eps=0.003 is 3/1000,
not the nearest double), Arb balls as given.  a = alpha*k*log(k) is not a
decimal at all, so pass alpha= instead of a: a is then computed in Arb and the
certificate holds for exactly that a.  certify_p1 reports what it certified
under "certified_parameters".

Requires python-flint and numpy.
"""

import math
from decimal import ROUND_CEILING, ROUND_DOWN, ROUND_FLOOR, Decimal, localcontext
from fractions import Fraction
from functools import lru_cache

import mpmath as mp
import numpy as np
from flint import acb, arb, arb_poly, ctx


def _pm(e):
    """The ball [-e, e] for e >= 0."""
    return e.union(-e)


def _W(s, a):
    """W(s) = int_0^inf e^{-st} (1+at)^-2 dt = 1/a - (s/a^2) e^{s/a} E1(s/a)."""
    z = s / a
    return 1 / a - s / a ** 2 * z.exp() * z.expint(1)


def _K(z):
    """K(z) = int_z^inf E1(t)/t dt = log^2(z)/2 + gamma log z + gamma^2/2 + pi^2/12
    + sum_{n>=1} (-z)^n/(n^2 n!), the series cut with a rigorous bound on what is left: past term n
    the ratios are at most |z|/(n+2) < 1."""
    lz, g, az = z.log(), arb.const_euler(), abs(z).upper()
    out = lz * lz / 2 + g * lz + g * g / 2 + arb.pi() ** 2 / 12
    term, n, goal = acb(1), 0, 2.0 ** (-ctx.prec - 10)
    while True:
        n += 1
        term *= -z / n
        out += term / n ** 2
        if n + 2 > 2 * az:
            tail = abs(term).upper() * az / (n + 1) ** 3 / (1 - az / (n + 2))
            if tail < goal * (1 + abs(out).upper()):
                return out + acb(_pm(tail), _pm(tail))


def _moments(s, b, M, logs=True):
    """A_m, B_m, C_m = int_0^inf e^{-sy} y^m {1, log(1+by), log^2(1+by)} dy, m = 0..M
    (A only when logs=False). R_m and D_m carry 1/(1+by) and log(1+by)/(1+by)."""
    A = [acb(math.factorial(m)) / s ** (m + 1) for m in range(M + 1)]
    if not logs:
        return A
    z = s / b
    ez = z.exp()
    R, B, C = [ez * z.expint(1) / b], [ez * z.expint(1) / s], [2 * ez * _K(z) / s]
    D = [s * C[0] / (2 * b)]
    for m in range(1, M + 1):
        R.append((A[m - 1] - R[m - 1]) / b)
        B.append((m * B[m - 1] + b * R[m]) / s)
        D.append((B[m - 1] - D[m - 1]) / b)
        C.append((m * C[m - 1] + 2 * b * D[m]) / s)
    return A, B, C


def _setup(k, a, eps, degree, alpha=None):
    """Set sigma=a/k; keep supplied decimals exact in Arb. With alpha given instead of a,
    a = alpha*k*log(k) is computed in Arb (a ball containing that exact number)."""
    if (a is None) == (alpha is None):
        raise ValueError("Give exactly one of a and alpha (a = alpha*k*log(k)).")
    a_ = _exact(alpha) * k * arb(k).log() if a is None else _exact(a)
    e_ = _exact(eps)
    if not (k >= 3 and a_ > 0 and 0 <= e_ < 1 and degree >= 0):
        raise ValueError("Need k >= 3, a > 0, 0 <= eps < 1, degree >= 0.")
    sg = a_ / k
    L, U, e2 = 1 + e_, 1 - e_, 2 * e_
    b, lam = a_ / (1 + a_ * e2), (1 + a_ * e2).log()
    Yb, aY = arb_poly([e2 + 1 / a_, 1]), arb_poly([1 + a_ * e2, a_])
    parts = []
    for j in range(degree + 1):
        R = Yb ** j * (1 / a_)
        P = arb_poly([0])
        for r in range(1, j + 1):
            P += math.comb(j, r) * (-1 / a_) ** r / (r * a_) * Yb ** (j - r) * (aY ** r - 1)
        parts.append((P + lam * R, R))
    W0 = _W(acb(sg), a_).real
    return dict(k=k, a=a_, L=L, U=U, b=b, sigma=sg, W0=W0,
                parts=parts, degree=degree, scale=k * (-2 * sg * e_).exp() / W0)


def _coeffs(p, n):
    c = p.coeffs()
    return c + [arb(0)] * (n - len(c))


def _integrands(S, s, logs=True):
    """Factors e^{i tau L} phi^k and e^{i tau U} phi^(k-1) at s = sigma + i tau, and the moments
    (A_m only when logs=False, which is all I needs)."""
    tau = (s - S["sigma"]) / acb(0, 1)
    phi = _W(s, S["a"]) / S["W0"]
    fI = (acb(0, 1) * tau * S["L"]).exp() * phi ** S["k"]
    fJ = (acb(0, 1) * tau * S["U"]).exp() * phi ** (S["k"] - 1)
    return fI, fJ, _moments(s, S["b"], 2 * S["degree"], logs)


@lru_cache(None)
def _gauss(n, prec):
    return [arb.legendre_p_root(n, i, weight=True) for i in range(n)]


def _forms(S, T_physical, n_gl=48, panel_width=20.0):
    """Discovery-only quadratic forms, composite GL in t=Im(s).

    n_gl is the number of nodes PER PANEL, not the global node count.
    panel_width is a fixed numerical integration panel size in t;
    it does not change either tail cutoff.
    """
    d, M = S["degree"], 2 * S["degree"]
    mu = [[arb(0)] * (M + 1) for _ in range(4)]
    n_panels = max(1, math.ceil(float(T_physical) / float(panel_width)))
    dt = T_physical / n_panels
    nodes = _gauss(int(n_gl), ctx.prec)
    for j in range(n_panels):
        left = j * dt
        for x, w in nodes:
            t = left + dt * (x + 1) / 2
            fI, fJ, (A, B, C) = _integrands(S, acb(S["sigma"], t))
            wt = dt * w  # interval mapping dt/2 and factor 2 from conjugate symmetry
            for m in range(M + 1):
                mu[0][m] += wt * (fI * A[m]).real
                mu[1][m] += wt * (fJ * A[m]).real
                mu[2][m] += wt * (fJ * B[m]).real
                mu[3][m] += wt * (fJ * C[m]).real
    MI = [[mu[0][i + j] for j in range(d + 1)] for i in range(d + 1)]
    MJ = [[None] * (d + 1) for _ in range(d + 1)]
    for i, (Pi, Ri) in enumerate(S["parts"]):
        for j, (Pj, Rj) in enumerate(S["parts"][: i + 1]):
            cs = [_coeffs(p, M + 1) for p in (Pi * Pj, Pi * Rj + Ri * Pj, Ri * Rj)]
            MJ[i][j] = MJ[j][i] = sum(
                (cs[f][m] * mu[f + 1][m] for f in range(3) for m in range(M + 1)), arb(0))
    return MI, MJ


def _candidate(S, q):
    """Coefficients of Q^2 (for I) and of h = P^2 + 2PR log + R^2 log^2 (for J) for the candidate q."""
    M = 2 * S["degree"]
    Q = arb_poly(q)
    P = sum((qj * Pj for qj, (Pj, _) in zip(q, S["parts"])), arb_poly([0]))
    R = sum((qj * Rj for qj, (_, Rj) in zip(q, S["parts"])), arb_poly([0]))
    return _coeffs(Q * Q, M + 1), [_coeffs(p, M + 1) for p in (P * P, 2 * P * R, R * R)]


def _transforms(cI, cJ, A, B, C):
    """g^(s) for Q^2 and for h, from the moment lists."""
    gI = sum((c * x for c, x in zip(cI, A)), acb(0))
    gJ = sum((c * x for cs, X in zip(cJ, (A, B, C)) for c, x in zip(cs, X)), acb(0))
    return gI, gJ


def _tails(S, T_normalized, cI, cJ):
    """Certified tail bound with fixed split at tau=4*k (or no middle if T>=4*k)."""
    sigma, k = S["sigma"], S["k"]
    W0 = S["W0"]
    gI, gJ = _transforms(cI, cJ, *_moments(acb(sigma), S["b"], 2 * S["degree"]))
    rhoT = (abs(_W(acb(sigma, sigma * T_normalized), S["a"])) / W0).upper()
    V = max(T_normalized, arb(4 * k))

    def tail(n):
        # Bounds the integral in physical t, so include dt = sigma d(tau).
        return sigma * ((V - T_normalized) * rhoT ** n +
                        V / (n - 1) * (arb('2.5') * k / V) ** n)

    return (2 * gI.real.upper() * tail(k),
            2 * gJ.real.upper() * tail(k - 1), rhoT, V)


def _outward(x, rounding, digits=20):
    """An exact Arb value (an endpoint) as a decimal string, rounded with ROUND_FLOOR or ROUND_CEILING."""
    man, exp = x.mid().man_exp()
    q = Fraction(int(man)) * Fraction(2) ** int(exp)
    with localcontext() as c:
        c.prec, c.rounding = digits, rounding
        return str(Decimal(q.numerator) / Decimal(q.denominator))


def _rational(x):
    """x as the exact rational it is meant to be: a decimal string, int or Fraction as written, a
    float as the decimal it prints as (0.003 is 3/1000, not the double nearest to it)."""
    if isinstance(x, (int, str, Fraction)):
        return Fraction(x)
    return Fraction(repr(float(x)))


def _exact(x):
    """A ball containing exactly x (see _rational); an Arb ball is used as given."""
    if isinstance(x, arb):
        return x
    q = _rational(x)
    return arb(q.numerator) / q.denominator


def _show(x):
    """An exact input as text: a terminating decimal if it is one, else p/q."""
    q = _rational(x)
    d = q.denominator
    while d % 2 == 0:
        d //= 2
    while d % 5 == 0:
        d //= 5
    if d != 1:
        return f"{q.numerator}/{q.denominator}"
    digits = len(str(q.numerator)) + len(str(q.denominator)) + 5
    with localcontext() as c:
        c.prec = digits
        return format((Decimal(q.numerator) / Decimal(q.denominator)).normalize(), "f")


def _mp(x):
    """The exact midpoint of an Arb ball as an mpmath number."""
    man, exp = x.mid().man_exp()
    return mp.mpf(int(man)) * mp.mpf(2) ** int(exp)


def _top_generalized_eigenvalue(MIb, MJb, eig_tol=None, drop=0):
    """Largest lambda with MJ q = lambda MI q, after whitening MI; q normalized to q.MI.q = 1.

    The same whitening as before, but in mpmath at the working precision, on the exact midpoints of
    the Arb forms. In double precision it broke down from degree ~6: in the monomial basis MI's
    eigenvalues span 13 orders of magnitude at degree 6 and 20 at degree 10, so the relative cut
    eig_tol = 1e-11 kept only 6 directions, and degrees 6, 8 and 10 all optimized over (a noisy
    version of) the same 6-dimensional subspace. At k = 3448, alpha = 0.98, eps = 0.003, T = 40
    that gave M = 8.000028, 7.99983, 7.99980; solved properly it is 8.00140, 8.00277, 8.00343.

    eig_tol=None discards the directions the Arb balls cannot resolve, eigenvalues below
    100 (d+1) max_ij rad(MI_ij), and then the `drop` smallest of the rest (see _solve_on_forms);
    a number restores the old fixed relative cut.
    Returns (lambda, q, number of directions used)."""
    with mp.workdps(int(ctx.prec * 0.30103) + 10):
        MI = mp.matrix([[_mp(x) for x in row] for row in MIb])
        MJ = mp.matrix([[_mp(x) for x in row] for row in MJb])
        n = MI.rows
        ev, V = mp.eigsy(MI)
        emax = max(ev[j] for j in range(n))
        if eig_tol is None:
            cut = 100 * n * max(_mp(x.rad()) for row in MIb for x in row)
        else:
            cut = eig_tol * emax
        keep = sorted((j for j in range(n) if ev[j] > cut), key=lambda j: ev[j])[drop:]
        if not keep:
            raise np.linalg.LinAlgError("I matrix is numerically singular.")
        Wh = mp.matrix(n, len(keep))
        for c, j in enumerate(keep):
            for i in range(n):
                Wh[i, c] = V[i, j] / mp.sqrt(ev[j])
        C = Wh.T * MJ * Wh
        lam, U = mp.eigsy((C + C.T) / 2)
        top = max(range(len(keep)), key=lambda j: lam[j])
        q = Wh * U[:, top]
        q /= mp.sqrt((q.T * MI * q)[0])
        return float(lam[top]), np.array([float(x) for x in q]), len(keep)


def _solve_on_forms(S, Tn, Tphys, n_gl, panel_width, eig_tol, tail_aware=True):
    """One pass of solve_p1 on the forms at n_gl nodes per panel: (lam, q, MI, MJ, tI, tJ, rhoT).

    The candidates are the top eigenvectors of the pencil restricted to degree <= d' (the leading
    blocks of MI, MJ), d' = d, d-1, ..., 0, each with the 0, 1, 2, ... smallest eigen-directions of
    the block dropped. The one with the largest tail-pessimistic value (lam - tJ)/(1 + tI),
    q.MI.q = 1, is kept, using the tail bounds the certificate will use at this T -- so raising
    the degree can never lower it. Dropping directions only lowers lam, so each scan stops once
    lam falls below the best value found. tail_aware=False (or a fixed eig_tol) returns the plain
    top eigenvector instead."""
    MIb, MJb = _forms(S, Tphys, n_gl=n_gl, panel_width=panel_width)
    MI = np.array([[float(x.mid()) for x in row] for row in MIb])
    MJ = np.array([[float(x.mid()) for x in row] for row in MJb])
    d, best = S["degree"], None
    for dd in range(d, -1, -1):
        blockI = [row[:dd + 1] for row in MIb[:dd + 1]]
        blockJ = [row[:dd + 1] for row in MJb[:dd + 1]]
        drop = 0
        while True:
            lam, qd, used = _top_generalized_eigenvalue(blockI, blockJ, eig_tol, drop)
            if best is not None and lam <= best[0]:
                break
            q = np.concatenate([qd, np.zeros(d - dd)])
            cI, cJ = _candidate(S, [arb(float(x)) for x in q])
            tI, tJ, rhoT, _ = _tails(S, Tn, cI, cJ)
            pess = max(0.0, lam - float(tJ.mid())) / (1 + float(tI.mid()))
            if best is None or pess > best[0]:
                best = (pess, lam, q, tI, tJ, rhoT)
            if eig_tol is not None or not tail_aware or used <= 1:
                break
            drop += 1
        if eig_tol is not None or not tail_aware:
            break
    _, lam, q, tI, tJ, rhoT = best
    return lam, q, MI, MJ, tI, tJ, rhoT


def solve_p1(k, a=None, T=None, degree=2, eps=0.03, n_gl=48,
             panel_width=20.0, eig_tol=None, prec=128, quad_tol=1e-6, alpha=None,
             tail_aware=True):
    """Optimize polynomial Q only, for fixed a, eps and NORMALIZED cutoff T.

    Returns a floating-point discovery candidate.  Certificate is separate.

    The eigenproblem is solved in high precision (_top_generalized_eigenvalue), which makes the
    small eigen-directions of MI usable -- and so makes two other errors matter, both handled here:

    * Quadrature. The forms are solved at n_gl and at 2 n_gl nodes per panel; the answer is accepted
      when the two M agree to quad_tol, else the nodes double again (up to 8 n_gl). At k = 50, T = 40,
      degree 8, 48 nodes left MI off by 5e-10 against a smallest eigenvalue of 1.5e-13 and M = 6.59;
      96 nodes give 3.93718. quad_tol=None makes a single pass at n_gl.
    * The tail beyond T, which the forms omit. A direction with huge coefficients can lean on it, so
      among the nested candidates (lower degrees, smallest eigen-directions of MI dropped) the one
      with the best tail-pessimistic value is returned (see _solve_on_forms): at k = 3448, T = 40, degree 10
      the full candidate has M = 8.00343 but certifies only to 8.00305 at T = 40, the returned one
      8.00309 and 8.00308. A larger T admits more directions. eig_tol (a number) fixes the cut and
      skips this.

      That selection serves certify_p1 at the same T and nothing else. When the candidate will be
      certified another way -- certify_small_k is exact in real space and has no tail term -- pass
      tail_aware=False to get the plain largest M: at k = 5, degree 4 the selection fell back to a
      degree-2 candidate (2.00049, its tail bound being loose there), the plain one is 2.0050114.
    """
    if T is None:
        raise ValueError("Need the normalized cutoff T.")
    Tn = _exact(T)
    if not Tn > 0:
        raise ValueError("Need T > 0 in the normalized tau variable.")
    old, ctx.prec = ctx.prec, prec
    try:
        S = _setup(k, a, eps, degree, alpha)
        Tphys = S["sigma"] * Tn
        scale = float(S["scale"].mid())
        n, out = int(n_gl), _solve_on_forms(S, Tn, Tphys, n_gl, panel_width, eig_tol, tail_aware)
        while quad_tol is not None and n < 8 * n_gl:
            n *= 2
            prev, out = out, _solve_on_forms(S, Tn, Tphys, n, panel_width, eig_tol, tail_aware)
            if abs(out[0] - prev[0]) <= quad_tol * abs(out[0]):
                break
        lam, q, MI, MJ, tI, tJ, rhoT = out
        return {"M": scale * lam,
                "q": q, "a": a if a is not None else float(S["a"].mid()), "eps": eps,
                "sigma": float(S["sigma"].mid()),
                "T_normalized": float(Tn.mid()), "tail_cutoff_normalized": 4*k,
                "T_physical": float(Tphys.mid()),
                "rho_T": float(rhoT.mid()),
                "tail_I": float(tI.mid()), "tail_J": float(tJ.mid()),
                "MI": MI, "MJ": MJ}
    finally:
        ctx.prec = old


def certify_p1(k, a=None, T=None, degree=2, eps=0.03, q=None,
               n_gl=48, panel_width=20.0, eig_tol=None,
               prec=128, rel_tol=2.0**-60, quad_tol=1e-6, alpha=None):
    """Certify a FIXED candidate Q with Arb using the paper's fixed cutoffs.

    A decimal-string q is treated as exactly those decimal coefficients.
    If q is omitted, solve_p1 supplies a candidate (not itself certified optimal).
    No threshold is increased to improve a failed enclosure.
    """
    if T is None:
        raise ValueError("Need the normalized cutoff T.")
    Tn = _exact(T)
    if not Tn > 0:
        raise ValueError("Need T > 0 in the normalized tau variable.")
    if q is None:
        q = solve_p1(k, a, T, degree=degree, eps=eps,
                     n_gl=n_gl, panel_width=panel_width,
                     eig_tol=eig_tol, prec=prec, quad_tol=quad_tol, alpha=alpha)["q"]
    if len(q) != degree + 1:
        raise ValueError(f"q has {len(q)} coefficients, but degree={degree}.")

    old, ctx.prec = ctx.prec, prec
    try:
        S = _setup(k, a, eps, degree, alpha)
        qa = [_exact(x) for x in q]
        cI, cJ = _candidate(S, qa)
        Tphys = S["sigma"] * Tn

        def integrand(which):
            def f(t, analytic):
                s = S["sigma"] + acb(0, 1) * t
                if analytic and not s.real > 0:
                    return acb(float("nan"))
                fI, fJ, moms = _integrands(S, s, logs=(which == "J"))
                if which == "I":
                    return fI * sum((c * A for c, A in zip(cI, moms)), acb(0))
                return fJ * _transforms(cI, cJ, *moms)[1]
            return f

        # Certified central integrals; factor 2 by conjugate symmetry.
        Iq = 2 * acb.integral(integrand("I"), 0, Tphys, rel_tol=rel_tol).real
        Jq = 2 * acb.integral(integrand("J"), 0, Tphys, rel_tol=rel_tol).real
        tI, tJ, rhoT, V = _tails(S, Tn, cI, cJ)
        I, J = Iq + _pm(tI), Jq + _pm(tJ)
        if not I > 0:
            raise RuntimeError("I is not certifiably positive at this fixed T; choose a larger T "
                               "or increase precision, then rerun.")
        Mb = S["scale"] * J / I
        return {"M_ball": Mb, "M_est": float(Mb.mid()),
                "M_lower": _outward(Mb.lower(), ROUND_FLOOR),
                "M_upper": _outward(Mb.upper(), ROUND_CEILING),
                "certified_parameters": {
                    "k": k,
                    "a": (f"alpha*k*log(k), alpha = {_show(alpha)}" if a is None
                          else (a.str(30) if isinstance(a, arb) else _show(a))),
                    "a_ball": S["a"], "eps": _show(eps), "T_normalized": _show(T),
                    "q": [_show(x) for x in q]},
                "q": list(q), "a": a if a is not None else S["a"], "eps": eps, "sigma": S["sigma"],
                "T_normalized": Tn, "tail_cutoff_normalized": 4*k,
                "T_physical": Tphys,
                "quad_I": float(Iq.rad()), "quad_J": float(Jq.rad()),
                "tail_I": tI, "tail_J": tJ, "rho_T": rhoT,
                "analytic_tail_certified": True, "quadrature_certified": True}
    finally:
        ctx.prec = old


# A little addition!
def simplify_coeffs(q, significant_digits=1, integerize=False):
    q = np.asarray(q, dtype=float)

    nz = np.abs(q[q != 0])
    if len(nz) == 0:
        return (q.astype(int), 1) if integerize else q

    # Scale of the smallest nonzero coefficient.
    e = int(np.floor(np.log10(nz.min())))

    # Keep n meaningful digits at that scale. Truncated in exact decimal arithmetic: in floats,
    # 0.0012345 * 1e8 = 123449.99999999999 lost its last digit to np.trunc.
    decimals = max(0, -e + significant_digits - 1)
    step = Decimal(1).scaleb(-decimals)
    dec = [Decimal(repr(float(x))).quantize(step, rounding=ROUND_DOWN) for x in q]
    q_new = np.array([float(x) for x in dec])

    if not integerize:
        return q_new

    # Smallest power of 10 making everything integral, found exactly (the float test could miss
    # every p and return None for coefficients of size ~1e10 and more).
    for p in range(decimals + 1):
        if all((x.scaleb(p) % 1) == 0 for x in dec):
            return np.array([int(x.scaleb(p)) for x in dec]), 10 ** p

==> anc/Clusters_of_Primes_Code/small_k_certifier.py <==
"""Independent, rigorously rational real-space certificate for small-k PM8b radial candidates.

No Laplace inversion, FFT, floating-point quadrature, or python-flint required.
Only sympy is used for *exact integer polynomial multiplication*.

    F(t_1,...,t_k) = Q(L - sum t_i) prod_i (1+a*t_i)^(-1),
    Q(y) = sum_j q[j]*y**j, L=1+eps, U=1-eps.

    I = (w^{*k} * Q^2)(L)
    J = (w^{*(k-1)} * h)(U), h(y)=m(y+2*eps)^2,
    m(y)=(r*Q)(y), r(t)=(1+a*t)^(-1), w(t)=r(t)^2.

Inputs a, eps, and q may be ordinary Python floats, ints, decimal strings,
Decimal values, or Fractions. Floats are interpreted as the exact rational
represented by their shortest decimal string (e.g. 0.03 -> 3/100), rather
than as exact binary floating-point numbers. The returned M_lower/M_upper
certify k*J/I for these converted exact inputs, not the largest eigenvalue
or any optimizer's claimed global optimum.

Method: polynomial Taylor approximants r_N, w_N about the midpoint of
[0,L], with explicit *rational* uniform remainder bounds. Exact
convolution integrals of these polynomials are computed algebraically.
Positivity and multiplicative kernel bounds give rigorous enclosures for
I and J, including the sign-changing case of Q.

This is aimed at k=2,3,5 and modest polynomial degrees. For larger k or
very large a it may become expensive because it deliberately computes
large exact integers rather than using a numerical transform.
"""

from __future__ import annotations

from dataclasses import dataclass
from decimal import Decimal, localcontext, ROUND_FLOOR, ROUND_CEILING
from fractions import Fraction
from numbers import Real
from math import factorial, gcd, lcm, isfinite
from typing import Sequence

import sympy as sp

_X = sp.Symbol('x')


def _rat(x):
    """Convert a numeric input to an exact rational using its decimal spelling.

    Thus 0.03 becomes exactly Fraction(3, 100), not the binary-float value.
    For exact fractions (e.g. 1/3), use Fraction(1, 3) or "1/3".
    """
    if isinstance(x, Fraction):
        return x
    if isinstance(x, (str, Decimal)):
        return Fraction(x)
    if isinstance(x, int):
        return Fraction(x)
    if isinstance(x, Real):
        if not isfinite(x):
            raise ValueError("Numeric parameters must be finite")
        return Fraction(str(x))
    raise TypeError("Parameters must be real numbers, Decimal, Fraction, or rational strings")


@dataclass
class RationalPoly:
    """sum(coeff[j] * x**j) / den with integer coefficients and den>0."""
    coeff: list[int]
    den: int = 1

    def __post_init__(self):
        if self.den <= 0:
            raise ValueError('Denominator must be positive')
        while len(self.coeff) > 1 and self.coeff[-1] == 0:
            self.coeff.pop()
        if not self.coeff:
            self.coeff = [0]

    @classmethod
    def from_fracs(cls, coeffs):
        v = [Fraction(c) for c in coeffs]
        d = 1
        for c in v:
            d = lcm(d, c.denominator)
        return cls([int(c * d) for c in v], d)

    def mul(self, other):
        if self.coeff == [0] or other.coeff == [0]:
            return RationalPoly([0])
        # SymPy multiplies polynomials over ZZ exactly (no approximation).
        p = sp.Poly.from_list(list(reversed(self.coeff)), gens=_X, domain='ZZ')
        q = sp.Poly.from_list(list(reversed(other.coeff)), gens=_X, domain='ZZ')
        out = p * q
        return RationalPoly([int(v) for v in reversed(out.all_coeffs())], self.den * other.den)

    def pow(self, n):
        if n < 0:
            raise ValueError('negative exponent')
        result = RationalPoly([1])
        p = self
        while n:
            if n & 1:
                result = result.mul(p)
            n //= 2
            if n:
                p = p.mul(p)
        return result

    def shift(self, y):
        """P(x+y), exactly."""
        y = _rat(y)
        p = sp.Poly.from_list(list(reversed(self.coeff)), gens=_X, domain='ZZ')
        shifted = p.to_field().shift(sp.Rational(y.numerator, y.denominator))
        scale, numer = shifted.clear_denoms(convert=True)
        return RationalPoly([int(v) for v in reversed(numer.all_coeffs())],
                            self.den * int(scale))

    def abs_coeff(self):
        return RationalPoly([abs(x) for x in self.coeff], self.den)

    def convolution_primitive(self, other):
        """Polynomial int_0^y P(t) other(y-t) dt, exactly."""
        a = RationalPoly([c * factorial(j) for j,c in enumerate(self.coeff)], self.den)
        b = RationalPoly([c * factorial(j) for j,c in enumerate(other.coeff)], other.den)
        product = a.mul(b)
        return RationalPoly.from_fracs(
            [Fraction(0)] + [Fraction(v, product.den * factorial(j+1))
                            for j, v in enumerate(product.coeff)])


def _geometric_poly(a: Fraction, L: Fraction, N: int, squared: bool):
    """Polynomial r_N or w_N, and uniform error, exactly."""
    d = 1 + a*L/2
    rad = a*L/(2+a*L) # max |a(t-L/2)/d|
    c0, c1 = rad, -a/d # -u(t) = rad - (a/d)*t
    D = lcm(c0.denominator, c1.denominator)
    p0, p1 = int(c0*D), int(c1*D)
    # Horner for sum_{j=0}^N (j+1)^squared (c0+c1*x)^j.
    # N-th nested numerator has common denominator D^N.
    poly = [N+1 if squared else 1]
    den = 1
    for j in range(N-1, -1, -1):
        n = len(poly)
        new = [0]*(n+1)
        for i, ci in enumerate(poly):
            new[i] += ci*p0
            new[i+1] += ci*p1
        den *= D
        new[0] += (j+1 if squared else 1)*den
        poly = new
    fac = (d*d if squared else d)
    result = RationalPoly.from_fracs([Fraction(c, den)/fac for c in poly])
    if squared:
        # Tail sum d^-2 sum_{j>N}(j+1)*rad^j.
        # d*(1-rad)=1, hence the simplified bound below.
        err = rad**(N+1) * ((N+2)-(N+1)*rad)
    else:
        err = rad**(N+1)
    return result, err


def _convolution_at(w: RationalPoly, nw: int, g: RationalPoly, x: Fraction):
    """Exact evaluation of (w^{*nw} * g)(x), x>=0, via factorial moments.

    Laplace transforms of polynomials lead to a finite polynomial in 1/s.
    Uses integer Horner and one final Fraction, avoiding numerical cancellation.
    """
    if x < 0 or nw < 0:
        raise ValueError('x>=0 and nw>=0 required')
    if x == 0:
        return Fraction(0)
    wa = RationalPoly([c*factorial(i) for i,c in enumerate(w.coeff)], w.den)
    ga = RationalPoly([c*factorial(i) for i,c in enumerate(g.coeff)], g.den)
    product = wa.pow(nw).mul(ga)
    deg = len(product.coeff)-1
    p, q = x.numerator, x.denominator
    # Ratio (deg+nw)!/(j+nw)! is an exact integer.
    f = factorial(deg+nw)
    acoef = [c*(f//factorial(j+nw)) for j,c in enumerate(product.coeff)]
    total = acoef[-1]
    power_q = 1
    for j in range(deg-1, -1, -1):
        power_q *= q
        total = total*p + acoef[j]*power_q
    return Fraction(total * p**nw, product.den * f * q**(deg+nw))


def _display_lower(x: Fraction, digits: int = 18):
    with localcontext() as c:
        c.prec = digits
        c.rounding = ROUND_FLOOR
        return str(Decimal(x.numerator)/Decimal(x.denominator))


def _display_upper(x: Fraction, digits: int = 18):
    with localcontext() as c:
        c.prec = digits
        c.rounding = ROUND_CEILING
        return str(Decimal(x.numerator)/Decimal(x.denominator))


def _lower_table_decimal(x: Fraction, places=5):
    """A rigorously downward-rounded fixed-decimal value for a paper table."""
    with localcontext() as c:
        c.prec = max(50, places+30)
        c.rounding = ROUND_FLOOR
        value = Decimal(x.numerator)/Decimal(x.denominator)
        return str(value.quantize(Decimal(1).scaleb(-places), rounding=ROUND_FLOOR))


def suggest_taylor_degree(a, eps, relative_target='1e-9', cap=2000):
    """Only a suggestion: N so that kernel relative errors are small.
    For Q with cancellation, the m-error may require an even larger N.
    """
    a, eps, tol = _rat(a), _rat(eps), _rat(relative_target)
    if a<=0 or eps<0 or eps>=1 or not 0<tol<1:
        raise ValueError('Require a>0, 0<=eps<1, 0<relative_target<1')
    L = 1+eps
    r = a*L/(2+a*L)
    power = Fraction(1)
    for N in range(cap+1):
        power *= r
        ew = power*((N+2)-(N+1)*r)
        er = power
        if ew*(1+a*L)**2 < tol and er < tol:
            return N
    raise ValueError('Degree > cap; choose smaller a or larger cap')


def certify_small_k(k: int, a, eps, q: Sequence, degree: int | None = None,
                    relative_target='1e-9', output_digits=18):
    """Return a fully exact-rational, mathematically certified enclosure of k*J/I.

    q in ascending powers: Q(Y)=q[0]+q[1]Y+...
    `degree` means the Taylor-polynomial approximation degree N, NOT deg(Q).
    It can be increased to tighten the enclosure. No numerical optimizations.
    """
    if not isinstance(k,int) or k<2:
        raise ValueError('k must be an integer >=2')
    a, eps = _rat(a), _rat(eps)
    if a<=0 or not (0<=eps<1):
        raise ValueError('require a>0, 0<=eps<1')
    L, U = 1+eps, 1-eps
    Q = RationalPoly.from_fracs([_rat(z) for z in q])
    if Q.coeff==[0]:
        raise ValueError('Q must be nonzero')
    N = suggest_taylor_degree(a, eps, relative_target) if degree is None else degree
    if not isinstance(N,int) or N<0:
        raise ValueError('degree must be a nonnegative integer')
    rN, er = _geometric_poly(a, L, N, squared=False)
    wN, ew = _geometric_poly(a, L, N, squared=True)
    eta = ew*(1+a*L)**2
    if eta>=1:
        raise ValueError('Taylor degree too low to ensure w_N>0')

    Qsq = Q.mul(Q)
    I_sur = _convolution_at(wN, k, Qsq, L)
    if I_sur<=0:
        raise ArithmeticError('Exact surrogate I is nonpositive; unexpected polynomial issue')
    I_lower = I_sur/(1+eta)**k
    I_upper = I_sur/(1-eta)**k

    mN = rN.convolution_primitive(Q)
    hN = mN.shift(2*eps).pow(2)
    J_sur = _convolution_at(wN, k-1, hN, U)
    if J_sur < 0:
        raise ArithmeticError('Exact surrogate J is negative; unexpected polynomial issue')
    # |m(y)-m_N(y)| <= er*A(y), A(y)=int_0^y sum_j |q_j|v^j dv.
    A = RationalPoly.from_fracs(
        [Fraction(0)] + [Fraction(abs(v), Q.den*(j+1)) for j,v in enumerate(Q.coeff)])
    Asq = A.shift(2*eps).pow(2)
    A_sur = _convolution_at(wN, k-1, Asq, U)
    if A_sur<0:
        raise ArithmeticError('Exact surrogate A error weight is negative')
    vlow = (1-eta)**(k-1)
    vhigh = (1+eta)**(k-1)
    J_err = er*(2+er)*A_sur/vlow
    J_lower = max(Fraction(0), J_sur/vhigh-J_err)
    J_upper = J_sur/vlow+J_err

    M_lower = k*J_lower/I_upper
    M_upper = k*J_upper/I_lower
    return {
        'M_lower': _display_lower(M_lower, output_digits),
        'M_upper': _display_upper(M_upper, output_digits),
        'M_mid': _display_lower((M_lower+M_upper)/2, output_digits),
        'M_table_5dp': _lower_table_decimal(M_lower, 5),
        'I_lower': _display_lower(I_lower, output_digits),
        'I_upper': _display_upper(I_upper, output_digits),
        'J_lower': _display_lower(J_lower, output_digits),
        'J_upper': _display_upper(J_upper, output_digits),
        'taylor_degree': N,
        'deg_Q': len(Q.coeff)-1,
        'exact_inputs': {'a': str(a), 'eps': str(eps),
                         'q': [str(_rat(z)) for z in q]},
        'relative_kernel_error': _display_upper(eta, output_digits),
        'm_kernel_absolute_error': _display_upper(er, output_digits),
        'rigorously_certified': True,
        # Exact fractions available if more digits are needed.
        'exact_bounds': {'M_lower':M_lower, 'M_upper':M_upper,
                         'I_lower':I_lower,'I_upper':I_upper,
                         'J_lower':J_lower,'J_upper':J_upper},
    }


if __name__ == '__main__':
    # Demonstration only. Replace q, a, eps with YOUR exact candidate.
    out = certify_small_k(k=2, a='1.4', eps='0', q=['1'],
                          relative_target='1e-9')
    for key in ['M_lower', 'M_upper', 'M_table_5dp', 'taylor_degree',
                'relative_kernel_error', 'rigorously_certified']:
        print(f'{key}: {out[key]}')


==> anc/Clusters_of_Primes_Code/z00_main_notebook.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "60eed1f4",
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.ticker import MultipleLocator\n",
    "from scipy.special import exp1\n",
    "from flint import arb, acb, ctx\n",
    "\n",
    "from mpmath import mp\n",
    "from decimal import Decimal\n",
    "\n",
    "from large_k_certifier import *\n",
    "from small_k_certifier import certify_small_k\n",
    "from direct_k2_integrals import direct_k2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d06226f9",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c5e0049c",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "20d8b365",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "c8f3889a",
   "metadata": {},
   "source": [
    "## Main optimizer/certifier (working for $k \\geq 20$)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b627ac8e",
   "metadata": {},
   "source": [
    "### Example:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "df2a1a7f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "M = 3.0908032523309226\n",
      "q = [0.72435687]\n",
      "\n",
      "M lower = 3.0907538048923015594\n",
      "M upper = 3.0908527001738548279\n",
      "Tail I = [5.26722230525967e-6 +/- 3.48e-21]\n",
      "Tail J = [2.40805588331711e-8 +/- 1.23e-24]\n"
     ]
    }
   ],
   "source": [
    "k = 20\n",
    "a = 1.00 * k * math.log(k)\n",
    "eps = 0.000\n",
    "degree = 0\n",
    "T = 100.0  # Normalized tau cutoff\n",
    "\n",
    "# Optimize Q:\n",
    "res = solve_p1(\n",
    "    k=k, a=a, T=T,\n",
    "    eps=eps, degree=degree\n",
    ")\n",
    "\n",
    "print(\"M =\", res[\"M\"])\n",
    "print(\"q =\", res[\"q\"])\n",
    "\n",
    "# Round coefficients and certify that exact candidate:\n",
    "q = [f\"{x:.8g}\" for x in res[\"q\"]]\n",
    "\n",
    "cert = certify_p1(\n",
    "    k=k, a=a, T=T,\n",
    "    eps=eps, degree=degree,\n",
    "    q=q, prec=192\n",
    ")\n",
    "\n",
    "print()\n",
    "print(\"M lower =\", cert[\"M_lower\"])\n",
    "print(\"M upper =\", cert[\"M_upper\"])\n",
    "print(\"Tail I =\", cert[\"tail_I\"])\n",
    "print(\"Tail J =\", cert[\"tail_J\"])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "31f32d35",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "deg(Q) = 0\n",
      "k: 10    M < 2.5206053775668975092\n",
      "k: 20    M < 3.0907538048923015594\n",
      "k: 50    M < 3.8946876182933826970\n",
      "k: 53    M < 3.9473124472718884581\n",
      "k: 54    M < 3.9642264678578005288\n",
      "k: 100    M < 4.5295582041144371032\n",
      "\n",
      "deg(Q) = 4\n",
      "k: 10    M < 2.5425074733793735504\n",
      "k: 20    M < 3.1228770501911640167\n",
      "k: 50    M < 3.9370736373597901014\n",
      "k: 53    M < 3.9901742963435191668\n",
      "k: 54    M < 4.0072371714226928673\n",
      "k: 100    M < 4.5758447498083114624\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# The calculations are faster (!) for larger k. \n",
    "for degree in [0, 4]:\n",
    "    print(f\"deg(Q) = {degree}\")\n",
    "    for k in [10, 20, 50, 53, 54, 100]:\n",
    "        a = k * math.log(k)\n",
    "        eps = 0.0\n",
    "        T = np.maximum(200.0 * (10 / k), 20)  # Normalized tau cutoff\n",
    "\n",
    "        # Optimize Q:\n",
    "        res = solve_p1(k=k, a=a, T=T, eps=eps, degree=degree)\n",
    "\n",
    "        # Round coefficients and certify that exact candidate:\n",
    "        q = [f\"{x:.8g}\" for x in res[\"q\"]]\n",
    "\n",
    "        cert = certify_p1(\n",
    "            k=k, a=a, T=T,\n",
    "            eps=eps, degree=degree,\n",
    "            q=q, prec=192\n",
    "        )\n",
    "\n",
    "        print(\"k:\", k, \"   M <\", cert[\"M_lower\"])\n",
    "    print()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "7ca6d15d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# deg(Q) = 0\n",
    "# k: 10    M < 2.52060 53775668975092\n",
    "# k: 20    M < 3.09075 38048923015594\n",
    "# k: 50    M < 3.89468 76182933826970\n",
    "# k: 53    M < 3.94731 24472719509081\n",
    "# k: 54    M < 3.96422 64678578623127\n",
    "# k: 100    M < 4.529558 2041144371032\n",
    "\n",
    "# deg(Q) = 4\n",
    "# k: 10    M < 2.54250 74696540832519\n",
    "# k: 20    M < 3.12287 70501911640167\n",
    "# k: 50    M < 3.93707 36373597901014\n",
    "# k: 53    M < 3.99017 42963581545708\n",
    "# k: 54    M < 4.00723 71714375734086\n",
    "# k: 100    M < 4.57584 47498083114624"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0e08090e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "173f99cf",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "13c01522",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "971b2ea3",
   "metadata": {},
   "source": [
    "## The case $3 \\leq k < 10$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "a6402bce",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "deg(Q) = 0\n",
      "k: 3    M < 1.6409316965074279804\n",
      "k: 5    M < 1.9943577043443907310\n",
      "k: 10    M < 2.5206058354493349048\n",
      "\n",
      "deg(Q) = 4\n",
      "k: 3    M < 1.6449405123961231044\n",
      "k: 5    M < 2.0050113832103209378\n",
      "k: 10    M < 2.5425283670576721810\n",
      "\n"
     ]
    }
   ],
   "source": [
    "for deg_Q in [0, 4]:\n",
    "    print(f\"deg(Q) = {deg_Q}\")\n",
    "    for k in [3, 5, 10]:\n",
    "        a = k * np.log(k)\n",
    "        eps = 0.0\n",
    "        T = 100.0\n",
    "\n",
    "        # Optimize Q:\n",
    "        opt = solve_p1(\n",
    "            k=k,\n",
    "            a=a,\n",
    "            eps=eps,\n",
    "            degree=deg_Q,\n",
    "            T=T,\n",
    "            tail_aware=False,  # certified by certify_small_k, which has no tail term\n",
    "        )\n",
    "\n",
    "        # Simplify coefficients for exact certification:\n",
    "        q = [f\"{x:.8g}\" for x in opt[\"q\"]]\n",
    "\n",
    "        cert = certify_small_k(\n",
    "            k=k,\n",
    "            a=a,\n",
    "            eps=eps,\n",
    "            q=q,\n",
    "            relative_target=\"1e-9\",\n",
    "            output_digits=20,\n",
    "        )\n",
    "\n",
    "        print(\"k:\", k, \"   M <\", cert[\"M_lower\"])\n",
    "    print()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "dcdd0591",
   "metadata": {},
   "outputs": [],
   "source": [
    "# deg(Q) = 0\n",
    "# k: 3    M < 1.6409316965074279804\n",
    "# k: 5    M < 1.9943577043443907310\n",
    "# k: 10    M < 2.5206058354493349048\n",
    "\n",
    "# deg(Q) = 4\n",
    "# k: 3    M < 1.6449405123961231044\n",
    "# k: 5    M < 2.0050113832103209378\n",
    "# k: 10    M < 2.5425283670576721810\n",
    "\n",
    "# 6m 35.3s"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "209dabce",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "809473fa",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c362417f",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "4a7a1b20",
   "metadata": {},
   "source": [
    "## The case $k=2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "3c130bf4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "deg(Q) = 0\n",
      "I(F) = 0.13408648863808763939\n",
      "J(F) = 0.092801144536671279098\n",
      "M    = 1.3841982958797663127\n",
      "\n",
      "deg(Q) = 4\n",
      "I(F) = 0.13691202929190771797\n",
      "J(F) = 0.094824147657060825192\n",
      "M    = 1.3851835831735126185\n"
     ]
    }
   ],
   "source": [
    "# Parameters:\n",
    "a = 2 * np.log(2)\n",
    "eps = 0.00\n",
    "q = [1.0, 0.24, -0.42,  0.09, -0.01]\n",
    "\n",
    "# deg(Q)=0:\n",
    "print(\"deg(Q) = 0\")\n",
    "res = direct_k2(a=a, eps=eps, q=[1.00], dps=40)\n",
    "print(\"I(F) =\", mp.nstr(res[\"I\"], 20))\n",
    "print(\"J(F) =\", mp.nstr(res[\"J\"], 20))\n",
    "print(\"M    =\", mp.nstr(res[\"M\"], 20))\n",
    "print()\n",
    "\n",
    "# deg(Q)=4:\n",
    "print(\"deg(Q) = 4\")\n",
    "res = direct_k2(a=a, eps=eps, q=q, dps=40)\n",
    "print(\"I(F) =\", mp.nstr(res[\"I\"], 20))\n",
    "print(\"J(F) =\", mp.nstr(res[\"J\"], 20))\n",
    "print(\"M    =\", mp.nstr(res[\"M\"], 20))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "cc5bf922",
   "metadata": {},
   "outputs": [],
   "source": [
    "# WE NEED THESE TO GET THE GRAPH LATER ON.\n",
    "# k: 2    M < 1.3841982958797663127\n",
    "# k: 3    M < 1.6409316965074279804\n",
    "# k: 4    M < 1.8360730672860806575\n",
    "# k: 5    M < 1.9943577043443907310\n",
    "# k: 7    M < 2.2436415195103177650"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cda77191",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b0c71a8d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "db6e3a83",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "6e7f1fe9",
   "metadata": {},
   "source": [
    "## The $H_m$ bounds for $m \\geq 2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "6fdedec4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "k = 3,438\n",
      "alpha = 0.984\n",
      "eps = 0.004\n",
      "M optimized = 8.000179168706127\n",
      "q = ['0.283081', '30.2222', '-665.608', '8225.39', '-59034.4', '248261', '-602907', '781792', '-418360']\n",
      "M lower = 8.0001790293359750921\n",
      "M upper = 8.0001790474743492005\n",
      "Tail I = [5.44276645532561e-10 +/- 1.55e-26]\n",
      "Tail J = [5.26424316984888e-17 +/- 4.27e-32]\n",
      "------------------------------------------------------------\n",
      "\n",
      "k = 197,454\n",
      "alpha = 0.98\n",
      "eps = 0.0001\n",
      "M optimized = 12.000004722399554\n",
      "q = ['-0.42454222', '-24.009298', '658.14419', '-11527.781', '124172.64', '-793869.42', '2938842.6', '-5811227.1', '4740831.1']\n",
      "M lower = 12.000004721141064671\n",
      "M upper = 12.000004723656040382\n",
      "Tail I = [5.04722749920263e-11 +/- 6.88e-27]\n",
      "Tail J = [1.37112473116714e-21 +/- 6.26e-37]\n",
      "------------------------------------------------------------\n",
      "\n",
      "k = 10,995,550\n",
      "alpha = 0.985\n",
      "eps = 1e-05\n",
      "M optimized = 16.000008289034163\n",
      "q = ['-0.41856171', '-31.003143', '1105.4838', '-25538.883', '364832.25', '-3101069.6', '15283847', '-40269984', '43798476']\n",
      "M lower = 16.000008233252275002\n",
      "M upper = 16.000008344811936623\n",
      "Tail I = [1.70826458529369e-9 +/- 3.49e-24]\n",
      "Tail J = [1.47249805009548e-23 +/- 2.09e-38]\n",
      "------------------------------------------------------------\n",
      "\n",
      "k = 607,150,000\n",
      "alpha = 0.985\n",
      "eps = 1e-05\n",
      "M optimized = 20.00003006296121\n",
      "q = ['-0.39558471', '-39.485155', '1805.8857', '-53602.195', '976754.38', '-10559852', '66115079', '-221130720', '305131130']\n",
      "M lower = 20.000024528672732060\n",
      "M upper = 20.000035597144936617\n",
      "Tail I = [1.35942386676670e-7 +/- 1.40e-22]\n",
      "Tail J = [3.83521378396914e-25 +/- 2.57e-40]\n",
      "------------------------------------------------------------\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# ============================================================\n",
    "# PARAMETERS\n",
    "# ============================================================\n",
    "\n",
    "cases = [\n",
    "    dict(k=3_438, alpha=0.984, eps=0.004, precision=6),\n",
    "    dict(k=197_454, alpha=0.98, eps=0.0001, precision=8),\n",
    "    dict(k=10_995_550, alpha=0.985, eps=0.00001, precision=8),\n",
    "    dict(k=607_150_000, alpha=0.985, eps=0.00001, precision=8),\n",
    "]\n",
    "\n",
    "degree = 8\n",
    "T = 40.0\n",
    "\n",
    "# ============================================================\n",
    "# OPTIMIZATION + CERTIFICATION\n",
    "# ============================================================\n",
    "\n",
    "results = []\n",
    "\n",
    "for case in cases:\n",
    "    k = case[\"k\"]\n",
    "    alpha = case[\"alpha\"]\n",
    "    eps = case[\"eps\"]\n",
    "    precision = case[\"precision\"]\n",
    "\n",
    "    a = alpha * k * math.log(k)\n",
    "\n",
    "    # Optimize Q\n",
    "    res = solve_p1(k=k, a=a, T=T, eps=eps, degree=degree)\n",
    "\n",
    "    # Simplify coefficients:\n",
    "    q = [\n",
    "        format(Decimal(f\"{x:.{precision}g}\"), \"f\")\n",
    "        for x in res[\"q\"]\n",
    "    ]\n",
    "\n",
    "    # Certify the simplified polynomial:\n",
    "    cert = certify_p1(\n",
    "        k=k, a=a, T=T,\n",
    "        eps=eps, degree=degree,\n",
    "        q=q, prec=192\n",
    "    )\n",
    "\n",
    "    results.append({\n",
    "        **case,\n",
    "        \"M_optimized\": res[\"M\"],\n",
    "        \"q\": q,\n",
    "        \"M_lower\": cert[\"M_lower\"],\n",
    "        \"M_upper\": cert[\"M_upper\"],\n",
    "        \"tail_I\": cert[\"tail_I\"],\n",
    "        \"tail_J\": cert[\"tail_J\"],\n",
    "    })\n",
    "\n",
    "    # Printing:\n",
    "    print(f\"k = {k:,}\")\n",
    "    print(f\"alpha = {alpha}\")\n",
    "    print(f\"eps = {eps}\")\n",
    "    print(f\"M optimized = {res['M']}\")\n",
    "    print(f\"q = {q}\")\n",
    "    print(f\"M lower = {cert['M_lower']}\")\n",
    "    print(f\"M upper = {cert['M_upper']}\")\n",
    "    print(f\"Tail I = {cert['tail_I']}\")\n",
    "    print(f\"Tail J = {cert['tail_J']}\")\n",
    "    print(\"-\" * 60)\n",
    "    print()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "5262bc16",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ------------------------------------------------------------\n",
    "\n",
    "# k = 3,438\n",
    "# alpha = 0.984\n",
    "# eps = 0.004\n",
    "# M lower = 8.0001790293359750921\n",
    "\n",
    "# k = 197,454\n",
    "# alpha = 0.98\n",
    "# eps = 0.0001\n",
    "# M lower = 12.000004721141064671\n",
    "\n",
    "# k = 10,995,550\n",
    "# alpha = 0.985\n",
    "# eps = 1e-05\n",
    "# M lower = 16.000008233252275002\n",
    "\n",
    "# k = 607,150,000\n",
    "# alpha = 0.985\n",
    "# eps = 1e-05\n",
    "# M lower = 20.000024528672732060\n",
    "\n",
    "# ------------------------------------------------------------"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "01dd99be",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "323f27b3",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "30cf963e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "946e523b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "k = 15       | deg 0 = 2.82096890\n",
      "k = 20       | deg 0 = 3.08782878\n",
      "k = 30       | deg 0 = 3.44052149\n",
      "k = 50       | deg 0 = 3.89468762\n",
      "k = 70       | deg 0 = 4.20059505\n",
      "k = 100      | deg 0 = 4.52970301\n",
      "k = 150      | deg 0 = 4.90886244\n",
      "k = 200      | deg 0 = 5.18059478\n",
      "k = 300      | deg 0 = 5.56674471\n",
      "k = 500      | deg 0 = 6.05751918\n",
      "k = 700      | deg 0 = 6.38288035\n",
      "k = 1000     | deg 0 = 6.72925105\n",
      "k = 1500     | deg 0 = 7.12453041\n",
      "k = 2000     | deg 0 = 7.40581178\n",
      "k = 3000     | deg 0 = 7.80322780\n",
      "k = 5000     | deg 0 = 8.30525154\n",
      "k = 7000     | deg 0 = 8.63659818\n",
      "k = 10000    | deg 0 = 8.98832709\n",
      "k = 15000    | deg 0 = 9.38869139\n",
      "k = 20000    | deg 0 = 9.67304643\n",
      "k = 30000    | deg 0 = 10.07417950\n",
      "k = 50000    | deg 0 = 10.58006129\n",
      "k = 70000    | deg 0 = 10.91354765\n",
      "k = 100000   | deg 0 = 11.26726291\n",
      "k = 150000   | deg 0 = 11.66959265\n",
      "k = 200000   | deg 0 = 11.95518340\n",
      "k = 300000   | deg 0 = 12.35787025\n",
      "k = 500000   | deg 0 = 12.86544888\n",
      "k = 700000   | deg 0 = 13.19992088\n",
      "k = 1000000  | deg 0 = 13.55458427\n",
      "k = 1500000  | deg 0 = 13.95788745\n",
      "k = 2000000  | deg 0 = 14.24410997\n",
      "k = 3000000  | deg 0 = 14.64761469\n",
      "k = 5000000  | deg 0 = 15.15611857\n",
      "k = 7000000  | deg 0 = 15.49114429\n",
      "k = 10000000 | deg 0 = 15.84635217\n",
      "k = 15000000 | deg 0 = 16.25022678\n",
      "k = 20000000 | deg 0 = 16.53682706\n",
      "k = 30000000 | deg 0 = 16.94082901\n",
      "k = 50000000 | deg 0 = 17.44990674\n",
      "k = 70000000 | deg 0 = 17.78528175\n",
      "k = 100000000 | deg 0 = 18.14083741\n",
      "k = 150000000 | deg 0 = 18.54508167\n",
      "k = 200000000 | deg 0 = 18.83192897\n",
      "k = 300000000 | deg 0 = 19.23625934\n",
      "k = 500000000 | deg 0 = 19.74572079\n",
      "k = 700000000 | deg 0 = 20.08133185\n",
      "k = 1000000000 | deg 0 = 20.43712446\n"
     ]
    }
   ],
   "source": [
    "# ============================================================\n",
    "# PARAMETERS\n",
    "# ============================================================\n",
    "\n",
    "certify = True\n",
    "T = 40.0\n",
    "\n",
    "# Small k: values supplied directly\n",
    "k_small = np.array([2, 3, 4, 5, 7, 10])\n",
    "\n",
    "M_small = np.array([\n",
    "    1.3841982958797663127,\n",
    "    1.6409316965074279804,\n",
    "    1.8360730672860806575,\n",
    "    1.9943577043443907310,\n",
    "    2.2436415195103177650,\n",
    "    2.5206053775668975092,\n",
    "])\n",
    "\n",
    "# Large k: values calculated by the optimizer\n",
    "k_large = np.array([\n",
    "    15, 20, 30, 50, 70, 100,\n",
    "    150, 200, 300, 500, 700, 1000,\n",
    "    1500, 2000, 3000, 5000, 7000, 10000,\n",
    "    15000, 20000, 30000, 50000, 70000, 100000,\n",
    "    150000, 200000, 300000, 500000, 700000, 1000000,\n",
    "    1500000, 2000000, 3000000, 5000000, 7000000, 10000000,\n",
    "    15000000, 20000000, 30000000, 50000000, 70000000, 100000000,\n",
    "    150000000, 200000000, 300000000, 500000000, 700000000, 1000000000,\n",
    "])\n",
    "\n",
    "M_deg0 = list(M_small)\n",
    "\n",
    "# ============================================================\n",
    "# OPTIMIZATION\n",
    "# ============================================================\n",
    "\n",
    "for k in k_large:\n",
    "\n",
    "    k = int(k)\n",
    "    a = k * math.log(k)\n",
    "\n",
    "    res0 = solve_p1(\n",
    "        k=k,\n",
    "        a=a,\n",
    "        T=T,\n",
    "        eps=0.0,\n",
    "        degree=0,\n",
    "        prec=128,\n",
    "    )\n",
    "\n",
    "    # Certify the simplified polynomial:\n",
    "    if certify:\n",
    "        cert0 = certify_p1(\n",
    "            k=k, a=a, T=T,\n",
    "            eps=0.0, degree=0,\n",
    "            prec=192\n",
    "        )\n",
    "\n",
    "        # Simplify (originally, it's a string):\n",
    "        cert0['M_lower'] = float(cert0['M_lower'])\n",
    "\n",
    "        M_deg0.append(cert0[\"M_lower\"])\n",
    "        print(f\"k = {k:<8} | deg 0 = {cert0['M_lower']:.8f}\")\n",
    "    else:\n",
    "        M_deg0.append(res0[\"M\"])\n",
    "        print(f\"k = {k:<8} | deg 0 = {res0['M']:.8f}\")\n",
    "\n",
    "\n",
    "# ============================================================\n",
    "# RESULTS\n",
    "# ============================================================\n",
    "\n",
    "k_values = np.concatenate([k_small, k_large])\n",
    "M_deg0 = np.array(M_deg0)\n",
    "\n",
    "# PM8b upper bound:\n",
    "upper_bound = k_values / (k_values - 1) * np.log(k_values)\n",
    "\n",
    "# # Asymptotic lower bound we establish:\n",
    "# lower_bound = np.log(k_values) - 0.336523 + (1.044066 / np.log(k_values))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "b785b266",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x800 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# ============================================================\n",
    "# Plot\n",
    "# ============================================================\n",
    "\n",
    "plt.figure(figsize=(12, 8))\n",
    "\n",
    "plt.plot(\n",
    "    k_values,\n",
    "    M_deg0,\n",
    "    marker=\"o\",\n",
    "    markersize=5,\n",
    "    label=r\"Numerical lower bound\"\n",
    ")\n",
    "\n",
    "plt.plot(\n",
    "    k_values,\n",
    "    upper_bound,\n",
    "    linestyle=\"--\",\n",
    "    # label=r\"$\\frac{k}{k-1}\\log k$\",\n",
    "    label=r\"PM8b upper bound\",\n",
    ")\n",
    "\n",
    "# plt.plot(\n",
    "#     k_values,\n",
    "#     lower_bound,\n",
    "#     color='green',\n",
    "#     linestyle=\"--\",\n",
    "#     # label=r\"$\\frac{k}{k-1}\\log k$\",\n",
    "#     label=r\"PM8b upper bound\",\n",
    "# )\n",
    "\n",
    "for threshold in [4.0, 8.0, 12.0, 16.0, 20.0]:\n",
    "    plt.axhline(\n",
    "        threshold,\n",
    "        linestyle=\":\",\n",
    "        linewidth=1.5,\n",
    "        # label=r\"$M_k=8$\",\n",
    "    )\n",
    "\n",
    "plt.axhline(y=0, linestyle=\"--\", linewidth=2,)\n",
    "plt.gca().yaxis.set_major_locator(MultipleLocator(4))\n",
    "\n",
    "plt.tick_params(axis=\"both\", which=\"major\", labelsize=16)\n",
    "\n",
    "plt.xscale(\"log\")\n",
    "plt.xlabel(r\"$k$\", fontsize=20)\n",
    "plt.ylabel(r\"$M_k$\", fontsize=20)\n",
    "\n",
    "ax = plt.gca()\n",
    "xticks = [10**i for i in range(1, 10)]\n",
    "ax.set_xticks(xticks)\n",
    "ax.set_xticklabels([rf\"$10^{{{i}}}$\" for i in range(1, 10)])\n",
    "ax.grid(axis=\"x\", which=\"major\", alpha=0.4)\n",
    "\n",
    "plt.xlim(left=1)\n",
    "plt.xlim(right=1e9)\n",
    "\n",
    "plt.grid(alpha=0.25)\n",
    "plt.legend(fontsize=20, loc='upper left')\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "03ae7b22",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5d77541b",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "06e4548d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "c211280f",
   "metadata": {},
   "source": [
    "## Plotting $W(s;a)$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "bbbed314",
   "metadata": {},
   "outputs": [],
   "source": [
    "def W(s, a):\n",
    "    \"\"\"\n",
    "    Laplace transform:\n",
    "\n",
    "        W(s;a) = integral_0^infty exp(-s*t) / (1+a*t)^2 dt\n",
    "    \"\"\"\n",
    "    z = s / a\n",
    "    return 1.0 / a - (s / a**2) * np.exp(z) * exp1(z)\n",
    "\n",
    "\n",
    "def integrated_X_factor(s):\n",
    "    \"\"\"\n",
    "    Integral_0^1 exp(s*X) dX = (exp(s)-1)/s\n",
    "    \"\"\"\n",
    "    return np.expm1(s) / s\n",
    "\n",
    "\n",
    "def plot_integrated_bromwich_integrand(\n",
    "    a=20.0,\n",
    "    k=50,\n",
    "    sigma=1.0,\n",
    "    max_tau=6.0,\n",
    "    N=10000,\n",
    "    normalized=True,\n",
    "):\n",
    "    \"\"\"\n",
    "    Plot the integrand after X has already been integrated out:\n",
    "\n",
    "        [(exp(s)-1)/s] * W(s)^k\n",
    "\n",
    "    where\n",
    "\n",
    "        s = sigma + i*tau.\n",
    "\n",
    "    If normalized=True, plot\n",
    "\n",
    "        [(exp(s)-1)/s] / [(exp(sigma)-1)/sigma]\n",
    "        *\n",
    "        [W(s)/W(sigma)]^k\n",
    "\n",
    "    so the value at tau=0 is exactly 1.\n",
    "    \"\"\"\n",
    "\n",
    "    tau = np.linspace(-max_tau, max_tau, N)\n",
    "    s = sigma + 1j * tau\n",
    "\n",
    "    Ws = W(s, a)\n",
    "    Ks = integrated_X_factor(s)\n",
    "\n",
    "    if normalized:\n",
    "        W0 = W(sigma, a)\n",
    "        K0 = integrated_X_factor(sigma)\n",
    "\n",
    "        Z = (\n",
    "            (Ks / K0)\n",
    "            * (Ws / W0)**k\n",
    "        )\n",
    "\n",
    "        # # TODO:\n",
    "        # Z = (Ws / W0)\n",
    "\n",
    "        ylabel = \"Normalized integrand\"\n",
    "\n",
    "    else:\n",
    "        Z = Ks * Ws**k\n",
    "        ylabel = \"Integrand\"\n",
    "\n",
    "    plt.figure(figsize=(10, 6))\n",
    "\n",
    "    plt.plot(\n",
    "        tau,\n",
    "        Z.real,\n",
    "        label=\"Real part\",\n",
    "        linewidth=2,\n",
    "    )\n",
    "\n",
    "    plt.plot(\n",
    "        tau,\n",
    "        Z.imag,\n",
    "        label=\"Imaginary part\",\n",
    "        linewidth=2,\n",
    "    )\n",
    "\n",
    "    plt.plot(\n",
    "        tau,\n",
    "        np.abs(Z),\n",
    "        \"--\",\n",
    "        label=\"Magnitude\",\n",
    "        linewidth=2,\n",
    "    )\n",
    "\n",
    "    # plt.plot(\n",
    "    #         tau,\n",
    "    #         np.minimum(1.0, k * np.log(k) / np.abs(tau)),\n",
    "    #         \":\",\n",
    "    #         label=\"Naive bound\",\n",
    "    #         linewidth=2,\n",
    "    #     )\n",
    "\n",
    "    plt.axhline(0, linewidth=0.8)\n",
    "\n",
    "    # plt.xlabel(r\"$\\tau$\", fontsize=14)\n",
    "    # plt.ylabel(ylabel, fontsize=14)\n",
    "\n",
    "    plt.xlabel(r\"$\\operatorname{Im}(s)$\", fontsize=18)\n",
    "    plt.ylabel(\n",
    "        r\"$\\frac{K(s)}{K(\\sigma)}\"\n",
    "        r\"\\left(\\frac{W(s;a)}{W(\\sigma;a)}\\right)^k$\",\n",
    "        fontsize=20\n",
    "    )\n",
    "\n",
    "    plt.title(\n",
    "        rf\"$k={k},\\ a\\approx {int(a)},\\ \\sigma\\approx {np.round(sigma, 2)}$\",\n",
    "        fontsize=20,\n",
    "    )\n",
    "\n",
    "    plt.tick_params(axis=\"both\", which=\"major\", labelsize=14)\n",
    "\n",
    "    plt.grid(alpha=0.25)\n",
    "    plt.legend(fontsize=18)\n",
    "\n",
    "    plt.tight_layout()\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "bf9d365b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA90AAAJNCAYAAAAs3xZxAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjcsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvTLEjVAAAAAlwSFlzAAAPYQAAD2EBqD+naQABAABJREFUeJzs3QV4U2cXB/B/3YUKUKAtxd2Gu7sMhk6AbTDmAt+EGWxjPmbMGGzAHB0bNtzdvTjFoS2l7s33nDckpFBvkibp/7cn643d3Nzehpz7nvccO41GowERERERERERGZ298VdJRERERERERAy6iYiIiIiIiEyII91EREREREREJsKgm4iIiIiIiMhEGHQTERERERERmQiDbiIiIiIiIiITYdBNREREREREZCIMuomIiIiIiIhMhEE3ERERERERkYkw6CYiIiIiIiIyEQbdRETFlJKSAicnJ9jZ2eH999/n/iQiIiIiPQbdRETFdOTIEWRkZKjlRo0aWeX+vHHjBpYuXYq3334bvXr1QkBAgDqJIJfRo0cXal0RERGYMGECatWqBQ8PD/j5+aFZs2b49NNPkZSUZJXrMda2UMFOYn333Xfo0qULAgMD4ezsjAoVKqB3797466+/8n3+nj178O6776J79+6oVKkSXFxc4OnpiRo1auDRRx/Fli1bzP43UZxjKC4uTr1veW6HDh1QrVo1+Pj4qP1StmxZdOzYEZ988gmio6MLvU1k2mPRWo9VIjIBDRERFcvMmTM18nEql0uXLlnl3tRtf06XUaNGFXg9//77r8bb2zvXddWoUUNz6tQpq1qPsbaF8hceHq6pWbNmnsdj9+7dNfHx8Tk+v127dnk+V3cZOXKkJjU11Sx/E8U9hlavXl2g9xQQEKD577//CrVdZLpjMT+WeqwSkWlwpJuIqJgOHDigfspISMWKFa1+f4aEhKiRl8Lav38/hg0bpkbmZLRGUu23bduGtWvXYuzYseoxJ0+eRJ8+fRAfH28V6zHWtlDBRuu6deuGEydOqOtDhgxRo3f79u1TP+W6WLVqFYYPH57jOq5cuaJ+ymjkCy+8gAULFmDXrl3Yvn07Pv/8c/3f5y+//FKoEcCi/k0Y6xgKDg7GyJEj8dVXX2HRokXq/WzduhVz585V+8XBwQFRUVHo378/Dh48WKTtJOMei/mxxGOViEzIRME8EVGp0bZtWzWi0LVrV421evvttzVLlizRXLt2TV0/d+5coUdKdCM3jo6Omm3btt1z/yeffKJf56RJk6xiPcbaFsrfM888k+++lONU95j58+ffc3+fPn00c+fO1WRkZOT4/MjISDWqrFvHxo0bTfo3YYxjKLf3Yujvv//Wr2PgwIEF3jYy3bGYH0s8VonIdBh0ExEVQ1ZWlj5t9H//+5/N7MvCfmnbuXOn/vHjxo3L8TGZmZma2rVrq8f4+vpq0tLSLHo9xtoWyp8EHj4+Pmo/hoaG5hqIyO0hISHqcffdd1+Rdq0EJ7rf63PPPVfg5xUlkDHnMaRLhZY0c7KOY9GSjlUiMi2mlxMRFcO5c+dU2mheRdQuXbqEFi1aqKI2rq6u+Omnn2xuny9evFi/LAWAcmJvb69SZMWtW7ewfv16i16PsbbFHKQQ18KFC/HUU0+p4lz+/v6qor6XlxcaN26MN998Ezdv3oSlOnXqFGJjY9WypPVKunRO5Ha5X+zdu1f9/RVWp06d9MtnzpyBKZnzGJLfta74V0mS15fPOEl1l7R4d3d3fVGv3C67d+9GaTwWLelYJSLTYtBNRGSE+dy5Bd3yBbpJkyZqrp7M3du4cSMef/xxm9vnuiq7UpX5vvvuy/VxUn1ZR+akWvJ6jLUt5iDVlAcPHowffvhBVUSWAFsq6ickJKhjVOYRN2jQwCSBQX7S0tLyfYxh5e1y5crl+VjD+zdv3lzo7UlNTdUv5xZQGYu5jiGZe6z7LJLq6CVF5pPXr18fY8aMwZIlS9QJx+Tk5DyfIycd6tWrZxHHobmPRUs6VonItBxNvH4iIpumK1okI9h3f9mdOnUqXn31VWRmZqJ169ZqJLJ8+fKwRcePH1c/pZ2Ro2Pu/7QY7iPdcyx1PcbaFlOTqWJyHLZp0wY9evRQJ3+CgoJU0H3+/HlViGnFihW4fPkynn32WSxbtqzQ65fiUVLA69ixY+p6lSpVVLGmAQMGqFH13EY8X3nlFdVuSR6XFykwpqMbZcyN4f2yPYUlJ750ateuDVMy5TEk2Q3yO5XgVlqG6doWvvjiiygJMhLbtWtXVdBNyEi3jOCHhYWpwmQy+i3FwnTk+JFsDAlc3dzcLOI4NPexaEnHKhGZmInT14mIbFr//v3VvLmmTZvqb0tISNAMHTpUP6fuiSeeyLfli6GCtJHJ7zJr1qxiva/CzAlMTk7WP1aKA+XHw8NDPbZly5YWux5jbYs5yLF19uzZPB/z2GOPqe1zcHAoVIsjKfxVv379XI8zJycn9Tfwyy+/aM6cOaNJSUlRx863336r5sPKY6TIV37kb0bWJY9v0KBBno813J4RI0ZoCkPmTzdv3lz//D179phsnqwpjiH5u87r7/61115TdSbMTV5Ttlu3HdOnT8/xccOHD9c/ZvHixRZ3HJrzWLSkY5WITI8j3URERhjp1qWWy3zAgQMH4ujRo3B2dsY333yjbwtkqwzbHBmOEuVGUm0TExNV6rOlrsdY22IOcpzJaGJehg4dip9//lllXUiroho1auS7XtkHbdu2RVZWlpoaIaOE1atXV6N7hw8fVu2S5P3++++/6pKTjh07onnz5gXaf507d8bKlStx6NAh/PnnnxgxYsQ9j5Pb5bUNt7EwvvjiCzXVQwwaNCjPlO/iMucxJJ8/P/74o5rPXxKkddmOHTvU8oQJE/DEE0/k+DgZhf/rr7/U8oYNGwo08mzO49Ccx6IlHatEZHoMuomIikiKHkVEROi/9MoXPkmnlC+Dkt4r6eStWrUq9HoNv8gVVaVKlWAuhoWbJADMj4uLi/p591xPS1qPsbalJMh8bjk2ZVu0iRPZjyndtuZHAnRJ+/3ggw9UgTZJBb57vqmkrc+fP1/9jImJUbfL49q1a4fnnntOBUhSKKsgJk+erHpXS5r0qFGjVLqy/D3J39LVq1dVmvy7776rfh+6+bmF2d+Sqvvaa6+p5bJly+L777+HKZniGLr//vvRtGlT/eNkH82bNw9///23Cgy//PJL9O3bF+b27bffqp+S4i2/x9xIUT8dme9ticehOY5FSztWicj0GHQTERmhiJrMk/3vv/9UkCOBtgTc8gWtKMxRVMiYZD57YYoV6YoD3T2P05LWY6xtMRc5/mbPno1Nmzap+bO5kUCkYsWKBVqn7AMZaatTp06uQaIEgXIRMpdXRmqlbkFBA3tDLVu2xPTp0zFu3Dikp6fjrbfeUhdDsn8//fRTNTfdsGJ3fiTzRDJQJIiS9yUBmgQzpmSKY8jX11dddGRke/jw4fj1119VcCjBpcydHj16NMzl2rVr+oJxDz74YJ6j+hKkSvArn5NSQM0Sj0NTH4uWeKwSkemxejkRUTFTy4WMsMgXSWkhI2mTRQ24rZHhl82CpMbKF2Jx95dzS1qPsbbF1GRUTwpJyeimFKnKK+AWklaeV0EvQ/KF3zDQkdE+KWIlryOBwd0CAgIQGhqaLdCR6RZSTb2gHnvsMezcuVMFHZLmqyPbLIW59u3bpx/pFWXKlMl3nVKxXfaR7CupAC3pze3bt4epmfMYeuSRRzBkyBCVgi1BoDnbw8mJHh3Zz3m5fv26PvtC2olZ6nFoqmPRUo9VIjI9jnQTERVzpFvm0/r5+alerdu2bVPVhxs2bFjk/XrkyBGjpJcbjoiZknwplrRSabWTX8qofJnUBRd3f+m2pPUYa1tMSUbC5Au6LpiQkT4Z9ZQUXpn7Kv2RdaOJchJIRiQN03sLStY/fvz4e1oiScVtqVcgl5xG+WROrASDMtfYMDjJj7TYk6BK3p+k8soosYzO60aOf/vtN/1j69atm+e6ZP66VNSWnzLCKvPaCzKP2BjMfQzJ+5JUc1mPZN3IqLM5GH5e5fe5Zxj4Fnb+ubmPQ2Mfi/kpyWOViEyPQTcRUTGDbvny+Pnnn6uf8sVMRkEkHTK/Hq+5kT63xTVr1iyzppjKSJR8GT59+rT6gprbaGp4eHieLXAsaT3G2hZTkTRiXRAzc+bMXPu/y2igBNy59ZLPixzX0m5J5tXm9L6laJbMbX344YfRp08fFezLaJ2kO0uwUhyyv3MKQOXklk5exbEkzVgyT86ePauuT5s2Tc3LNSdzHkOBgYH6ZV2tCXO4cOGCfjm/DB9duzo5GdSpUyerOA6NcSzmxxKOVSIyLaaXExEVgczz0/VlldEdGf34559/1AiIfAmVUUfdHM3SQKoLCxllM/wimlffWekrbcnrMda2mIoUz9KljOcWcAsZ4dMpzEi3FGOTYEYCHQmQJBBYvny5qtr8+uuv62sPSOFAKaTVu3dvFdRLOq4EOjJaJym6hQmu8iPboguiJAhq3bp1jo+TbZKe5bq/0Y8++gjPPPMMzM2cx5D07NYx5zQHSWnXyeszT0bz//jjD7Usx0pB5ylb4nFYmGMxP5ZyrBKRiZmhLRkRkc05ePCgvg/q0qVL9bf/8ccf+tsfeughjbUqbJ/XnTt36h8/bty4XPvO1q5dWz3G19dXk5aWZtHrMda2mEqdOnXU67Zp0ybXxxw4cEDfc1gu0dHRBV5/TEyMJiwsTLNhw4ZcH3P8+HHNu+++q2nVqpXG399f4+LioqlWrZrqTX/o0CGNsUn/Z917mTJlSo6PSUxMVPtE97g33njDKK9dlN7H5jyGevfurX+t9evXa8xlwoQJ+tfN61iR96973KZNm6z6OCzosZgfSzpWici0GHQTERXBnDlz9F9qLl68mO0++eJU3C9jJa0oX9ratWunHu/o6KjZtm3bPfd/8skn+nVOmjTJKtZjrG3p0KGD/nGyb41BAgxZn5eXl+b69ev33C/BRsWKFfWvGxISUqj1S/B369YtjTldunQp1/vWrl2rcXNzU++lRo0amuTk5Hsek5qaqunevbv+Pb/wwgtG27aiBjLFPYZmzZqV43s19Pnnn+vXIQFqRkaG2Y7Dv//+W79O2fdZWVn3PObTTz/VP+axxx6z+OPQGMeiju59h4aGWvyxSkSmYyf/M/VoOhGRrZF0R5lnKAXUpFCSIflYfeCBB1T6r6Q2SpXdQYMGwZJJyx+Zd2o4x/Dll1/Wp7uOGTMm2+Nzmi++f/9+9VjpVyvprZL6KSmdcl2q8OrSnCUdWuYi59Zix5LWY6xt6dixoz6FWOaaVq5cGcU1ZcoUfRsjKeL05ptvonr16up3t2TJEjXPW4r8ScVoSe2VWgMyBcKSSQXoDh06qHm58p6kArVM15C/pd9//12lMsvf3Lp163Is2iV/d7qU386dO6u+1Xn1Z5YWVvK7M9XfhDGOITlW4uPj1XuTdPWqVauq9cht0n9d9svWrVv170fmTUtBLnMdh5JmLfPQpUK46Nmzp6qgLvO7ZY6yvL/Vq1er++R3K4XNitrKy5qORR3d8ScV1c+fP2/RxyoRmZAJA3oiIpvVuXNnNYrQqVOnHO9PSEjQNGrUSD3G3d1ds2/fPo0lk9EQ3chIQS65+ffffzXe3t65Pk9GhU6dOpXv9ljSeoyxjubNm6vHSqp3YVK88xIfH69p2LBhrtvVsmVLzcmTJzV2dnb5jsRbCg8PjzyPu7p166qU+dwU5hjOafTRFH8TxT2GZBsL8vqVKlXSrFq1yuzHoS6rQtK689q+xx9/PN8Re1s6FnVyO9Ys9VglItPgXx4RURHovmC++OKLuT4mIiJCU65cOf0X4itXrljsvjbml7bz589rXnrpJRVIyAkHmafatGlTzccff6zmMBaUJa2nOOuQQMPZ2VkfeBhTXFycmlMrX8glkJLjTVJWZfqDzBXes2eP/ncmacCW7s8//9Q8+uijKqDx8/NT+01S5Hv16qX5+eef853vbMmBTFGPofDwcM3UqVM1gwYN0jRo0ED9jiVVXaYVVK1aVfPAAw+oFPSSPA7FtWvXNOPHj9fUqlVLvT+5yHuVudx79+7VWJviHos6DLqJSDC9nIiIyIQ2bNig0oml7dCJEydQpUoV7m8yOx6HREQlhy3DiIiITEg3h/ahhx5iwE0lhschEVHJYdBNRERkQps2bYKDgwPeeOMN7mcqMTwOiYhKDtPLiYiIiIiIiEyEI91EREREREREJsKgm4iIiIiIiMhEHE21YrIMWVlZuHLlCry8vGBnZ1fSm0NERERERGQTpDNgfHw8KlSoAHv73MezGXTbOAm4g4ODS3oziIiIiIiIbNLFixdRqVKlXO9n0G3jZIRbdyB4e3uX9ObYdEZBTEwMypQpk+dZLqKSxOOUrAGPU7J0PEbJGvA4NY+4uDg1wKmLuXLDoNvG6VLKJeBm0G3aD7aMjAy1jxl0k6XicUrWgMcpWToeo2QNeJyaV37TeDkkR0RERERERGQiDLqJiIiIiIiITIRBNxEREREREZGJMOgmIiIiIiIiMhEG3UREREREREQmwqCbiIiIiIiIyEQYdBMRERERERGZCINuIiIiIiIiIhNh0E1ERERERERkIo6mWjERERERkblpNBqkp6cjKyvLJOuX9cr6U1JSYG/P8SuyTDxOC07+jp2cnGBnZwdTYdBNRERERFYvMzMTUVFRiI+PV0GxKYN6CWhiYmJM+iWdqDh4nBaOBN1eXl4ICAiAg4MDjI1BNxERERFZfcB98eJFpKamwsfHB56enuqLsymCYglmMjIy4OjoyKCbLBaP04LvJ/n8SEhIwK1bt5CcnIzg4GCjB94MuomIiIjIqskItwTcISEhcHNzM+lrMZgha8DjtHDkRJ2csLtw4YL6PClXrhyMiRNRiIiIiMiqgwtJKZcvzKYOuInIdrm5ucHb21t9nsjnijEx6Dai3377DePGjUPTpk3h4uKiUo5mz55d6PXIPKFp06ahfv366pcfGBiIESNG4OzZs8bcXCIiIiKrJ/O35SIjVURExSHzunWfKcbEoNuI3nzzTfz444+IiIhAUFBQkdcjgfvzzz+vzrDIz549e2LRokVo1qwZTp06ZcxNJiIiIrJquirlpih+RESli8PtzxFjdz9g0G1EM2fOxPnz5xEZGYknn3yySOtYv369Wk/79u2xb98+fPzxx/j111+xePFi3Lx5E88++6wxN5mIiIjIJrCSOBFZ6ucIC6kZUdeuXYu9jhkzZqif7733HpydnfW39+rVCx07dsSqVavUBH8pFEJERGQrwiMv4ti16/B2qARNWhIaOHmgnA/n5xIRkfVj0G1hNmzYAA8PD7Rp0+ae+3r06KHu37hxIx555JEcny+VO+WiExcXp0+RMHaaBN0h+1bXD5HIUvE4JUtz6PpJfLb9Fxy+tQVZDjHITA5G0vlnbt97HDXKeaJd3TT0qVcBjcrXLuGtJUv/bNNdzMncr0dUFDxOC073OVLQ2Kmg3/0ZdFuQxMREXL16FfXq1ctxXlL16tXVz7zmdX/44Yd455137rk9JiZG9ZQk05A/OF2lQ3t7ztogy8TjlCzFtaTrmLTjG5xM3qK94fY/eXYOidked/J6Ai46zca8q+Go7tYa77R8DkHu5Utgi8mSScEj+XyT7znm+q4jfX2JLB2P08KTzxD5PImNjUVSUlK+j5fv/wXBoNuCyC9XSMuLnEgJe8PH5WTixIkYP358tpFuafBepkwZ/fPJ+OSPU+aAyH5m0E2WiscpWYJ54f/iw13vI8suRX+bJssR7llVEeJVG206V8W1mASER6bg8LWLcPA8oR5zKnkbHl63H682exXDat3P+bukl5KSogYXHB0d1cVczPlaREXF47Tw+0u+y0s85urqWqDHF2i9hdwOsnDSqkwud5ODh8GgaUnQzf1Mlo7HKZWUzKxMvLH5PSw7vxC4XadGk+GO6i79MbnraDSsWFF/ckgKh/r5+eHY9UhMWnce4Sn/wN4xEVl2yfhwz2QcijyMKe3fhKM9v8aQ9juOfLbpLuZM1WXxNsshtY9kCuakSZMwefJklHY8TotG9zlS0O/0BY2vmAdrQXQj3LmNZOvmZ+c2Ek5ERGSpX/6eW/M/bcB9m33iffi01Z/4++E39AH33eoFlcPChybiqzZ/wT6xmf72ZRELMfa/Z5CaeaeGCREVnwSrhicwdBcZ0KlQoYKqLyRddozdw5jyd+DAAfX7+fLLL7m7rBCDbgsiBdSkv/e5c+dynIOhm8utm9tNRERkDaIS0rAvvIJa1mjs4RX/EJY/+D161alSoOd3rVUZ/z30LXwSHoFGo50AvidyG55Z/QLSMtNMuu1EpVW5cuX0F0mhlbpD0kVn7NixaN26tUrpJ/MG3VK3iUG3dWLQbWE6dOigCqpt3br1nvtWrlypfkoPbyIiImuQkp6Jx2bvxrUrdZByrR/845/CktEvoaJv4dqBBfm44Z9RLyAw4VloMrUtNXde34oJG15GloadI4iM7dq1a/qLfDeNiIhQAbfYs2cPnn/+ee50ogJi0F1CoqKiEB4ern4aeuKJJ9TPt956C2lpd87er1ixQrUL6969O0JDQ82+vUREREXxzpKjOHxZO20qIKsL/ho5Cv6e99YeKQh53tyRD8M9Zhw0WU7qtv2XI5CQnsBfDpGJhYSE4Mcff0Tnzp3V9Xnz5iEhgX97RAXBoNuIZI7L6NGj1WX+/Pn33CbLOt988w1q166tfhrq1KkTxowZg02bNqFJkyZ49dVXMXLkSNx///2qqMy0adOMuclEREQmsfbCWnyy8R/8ueuiuu7qZI9ZjzZTI9bFUdbbFb88NByaa6OQfqsJLh0fjTVHtDVPiMj0evbsqX7K4FBubWyljdJHH32EVq1aqe+vMidcuukMHz4c27dvz3XdR44cUfOWJbCvWrUq3NzcVPedxo0b480337xnsMpYKleurOauz549W227dAOqWbOmev2AgAD1PXznzp25Pl+mhn788cdq39SoUUNNGfX09ESdOnXw4osv4sKFC3kWgJPXlvctc+WnTp2Kpk2bwtfXV90ug27y89FHH1WPl4yDu+fcs3Cc5WPZTyPasmUL5syZk+02SRM3TBWXgDo/06dPR/369dXZxK+++kr90Q4cOBDvv/+++gAiIiKyZGduncFrmyYiOSMFzv49kBbdAVPur49a5Y3TulLW80GvwXjhr2rq+puLj+C+0DII9fcwyvqJqGBVsXOqQSRzj/v164dLly6p6w4ODnB3d1fX586dq0bI5TutBLZ369u3rwoqhbRrkufJ3HFZp1wkKF67dq0KiE1BXqtZs2Y4ceIEnJ2d1TZER0fjn3/+wZIlSzBjxgw89thj9zxPAmKpnC7keV5eXmpdx48fVxfZ7qVLl6Jt27Z5tr6TAHzbtm1qDr2sQ1cdX+bVJycnq6LKUi07MDAw23MlViDLxpFuI5I/KPkgyu0i9+vIGSm5LaczU/LHJPNk5Gyf/AHKWb2//vqLATcREVm89Mx0vLbpNaRkJsPOTgN7l+t4oEklDL6vklFfZ0Cjihhye51JaZmYuOgwUjJSWFiNyMR0NYYkIAwLC8t2nxRbkwrnEmAPGjRIzf3WBYvXr19X0yclCH/99dexePHiHGsbyfdlCbzleRLwynfhNWvWoHnz5rh8+TIefPBBk703KVR248YNdWJA5rFLR6Fjx46p7ZJ2huPGjcO+ffvueV6jRo3w7bff4uTJk2q75bt7amqqGh2X0W9Zz7Bhw9R9uZHnHzp0CLNmzVL7S1onRkZGokGDBmpevQzECckYMJxvL5f//e9/JtsnZBwc6SYiIiKj+e7gdwiPCVfLmall4ZM4ApP61zXJHp7cvy62nYnG5VvJ2HHxGPoseB/dq7TFq81fNcnrkXXrN20LIuON02ZOAw3sdA3nS0iglwuWPJf7yKmxSYr0lClTsG7dOnVdRrP9/f2zPUZSwCVolcD4999/z3Zf2bJl8e6776JMmTIYP368GniStG1Dd2eM6kaOu3Tpoka4q1WrpoJeyS7Na9S4qCQ4lgBfXk9HpoNKbaWGDRuqdHo5cbBs2bJsz8uporiMVsuJAhnhlimjElAvXLgQDz/8cI6vLfPj//33X7Vfde7ev2S9GHQTERGRURy4cQA/H/5ZLUtrr5TLw/DNiCbwdtUWPTM2DxdHvD+wHkbP2QL3yj/gRmoyfj8egR6Ve6BR2UYmeU2yXhJwX4tLKenNsBrly5fXL8s856SkJP31WrVq4bvvvsv2eBmR/uOPP9Sy1CTKjdQqkqD74MGDavRbUqcLQlKoZcRZRqFNFXS3adMmW8CtI3O7X375ZVXw+L///lPBuY+PT4HWKSP7MtotQbdsd25Bd926dbMF3GRbGHQTERGRUdLKJ22bhCxo23elRXZF31rN0LlWwb5QF1XHmmVxf4MwLLvQGa7llqkRSNmO+f3mw9lB21qMSDcybCyWMtJtShIQ5xY0S/0hme9saO/evSrwFtJtpyAkjfzuoFtGhn/99Vfs3r1bbYNhsK+jmy9ubLrK7HndJ2nmMtouxY8Nbd68GT/99BN27Nihtk/S0wuz3RLwk+1i0E1ERETFNufYHJyNPauWM5OD4RDXCa/3rm2WPft6n9pY/Wk7ZHofhIPbJbUdPx3+CU81esosr0/WwVip2FKTJyMjQ6UP6wpd2XLBNPkp84Yl9fm1117DL7/8ogr+3j2P+MqVK/kG7HczDKglmJVR4D///FN/m+xjSUeXFHMhI8wS2OcU0BpDxYoVC3SfpNAbkpH9Tz75JNvotuF2S+q4bHNe2y3p92S7WEiNiIiIiuVywmVMPzhdLWs0dki5ej+e6lgD5X2yj4SZSlkvVzzdqSZSrg6CRqP9avPj4R9xIS73Nj1EVDByYiEoKEgVEfv777/V9VdeeUU/tzunSuZSMCyv4sK6i1Tr1pFRYgm4JWB9++231fxpKUYmBcV0BcMGDx58TwX1krZ69Wp9wP3000/j8OHD92z3Sy+9lO92y/sm28Wgm4iIiIrlo10fISVTm1aaHtMK5V2rYmy7Kmbdq4+3DUOQW1WkRbdT1zOyMjB1z1SzbgORrZMg+ZFHHlHB43PPPZct0DacA65r+1UY0qlH115XqohL0TTp6GNIAlhTkuroBbnPcFRat91StV0qkNerV++eANrU202Wj0E3ERERFctj9R6DW1YVZKV7ITWyOyZ0rwk3Z/OO2rg6OeCVnjWRFt0ZWRle6rZ1F9dh59WdZt0OIlsno9ASVEorLcNq49LfWpdOLT2tC+vixYvqZ+PGjXO8X1K0pQWXKa1fvz7f++REgOE25rfdcoLi7qyAotCdgLCkUX4qOAbdREREVCzJ8cG4cWIsks4/gyp+/hjQqEKJ7NG+DSqgWoA/Um/00N/28e6PkZl1ZzSOiIqnatWqque0eO+995Cenq6WPTw89D20P/74Y9ViLC+Sfm1IVw1cqprnRF5LqqibklQX37Bhwz23yzzyqVOn6ke0fX19C7zdP/zwA86e1da7KA5vb2/189atW8VeF5kfg24iIiIqMhl1+WL1SZn5CU2GL17oWh2ODiXz9cLB3g4vdKmOjNgmyEzWFj06FXMK265sK5HtIbJVEydOVHO7z58/r+Zi63zwwQeoUKECoqKi0KpVK1WF3DBQjoyMVL2qBw4ciBEjRmRbp7TVEjNmzMCPP/6ItLQ0dV03J1rmTZu6b7UE0A888AAWLFigiuWJ8PBw9OnTR/2UEX7pNZ7TdksvbzkxoCuWJsGx7A9JwzfGdkvauoiLi1Nt08i6MOgmIiKiQpM501maLGw/E43d52PUbdXKeqrR5pLUu34Qqpf1Rur1fshIrIIJ9b5Gu0raed5EZBwSAPbv318tv//++6pwmJCCa2vWrEGNGjVUNXNpLyajwhJ0Sp9tmQstxdAWL16sqpUbmjBhgur/LcGuFG2T3thSAVyC+C+//FLd1rdvX5P+CidNmoTAwEAMGTJEba9se+3atVV6uJxk+P7779G0adNsz5H32K5dO33qvZeXF/z8/NR7fuONN1RQ/tRTxe+kIHPcdT3EJdNARr4rV66sLrJ/yLIx6CYiIqJC++P4HxixbAQ+27Rcf9vzXaqr0eaSpEa7u1ZHZnJlJF94Amv2u5fo9hDZKgkodb2npW+3jgSphw4dUrdJv+6AgAA1OitZMRI4SkArI9l3j9ZKgLtt2za8+OKLKpCUUWVpGSbF26SquaRpm5oE+bt27VKt0UJCQtTJBAmg+/Xrh61bt2Ls2LH3PMfJyQmrVq1SAbucbJDr8l6bN2+ugnRptWasyuQyAi+j/vI6ktYvBevkwpRzy2en4Wx8myYfcpIqI30NdXNByPjkbK3MTZIP5rsrbRJZCh6nZCzJGcnotbAXolOiVYuwxDP/QyWvSlg/oWOxU8uNcZxmZmnQeeoGRERrewAvf74d6lTgv4G2Subbnjt3DmFhYXB1NX2butLSp7s0kSBfgtdZs2Zh9OjRsAU8Ts3zeVLQWIvRARERERXKgpMLVMAtMuLrQZPuj8fbhJXYXO6cRrulhZjOzM1nVSp8RFzh2xgREREVl2X860hERERWISUjBT8f+Vl/PS2qC3zcnDCkaTAsyeD7KsHX3UktLz29Dg/8MxQPL38YSena0W8iIiJzYdBNREREBbbw1EJEJUep5fS4ushKLY+HW4bAw8XRovaiu7MjHmkZqpbtvfbjdOwJ3Eq9pbafiIjInBh0ExERUYGkZqbi58PZR7mdHewxqlVli9yDI1tVhrOjPdKiOulvm310NtIyta2IiIiIzIFBNxERERXIkjNLcCP5hlpOj6+DrNQK6F2/PMp6m754VVEEermgb/0gZKWVU9srbiTdwNKzS0t604jIgki/cSk8ZitF1MjyMOgmIiKifEkhsjlH5+iv60aPH76dwm2pHrq9fWlRHfW3yZz0zKzMEtwqIiIqTRh0ExERUb42XtyI83Hn1XJGYhiyUoJRq7wX7gstY9F7r0mIL2oHeSMrJQQZiVXVbVLFfPWF1SW9aUREVEow6CYiIqJ8+bv5o3WF1mo57WZ7/Siypfcplu17JIfR7tlHZqt0UiIiIlNj0E1ERET5ahDYAJ+1+waZFycgM6EmPJwdMLBxRavYcwMaVYCniyMyk6pBk1JB3XY0+igORh4s6U0jIqJSgEE3ERERFciSg1eRlBCovj7c37iiCmStgbQzG9REThDYIeVmG/3tvx77tUS3i4iISgcG3URERFQgC/Ze1C+PaB5iVXtteDPt9mbENYRDli+6hXbDQ7UfKunNIiKiUsA6TlETERFRifj71N/wc/VDkEsj7LtwS90mBdTqVvC2qt9InQreqBPkjWNX43Dr5Hg81bsrqpfzKunNIiKiUoAj3URERJSjlIwUTN07Fc+uexaPrRoGQNtma/B9lSy+gFpOZLsVjTMW7LtU0ptDRESlBINuIiIiytGKcysQmxqrlhPjgwA4wMHeDgMaWUcBtZwKqjnaa08WLNp3GRmZWSW9SUREVAow6CYiIqJ7SDutP8P/1F+Pvd5c/exUMxCBXi5Wucf8PV3QpXZZtRwZn4p1J65g2dlleGPLG2wfRkREJsM53URERHSPQ1GHcPzmcbXsZReG+JTg7CnaVmrwfcFYefS6Wn5/z0Tc1BxQywOrDUTT8k1LeOuIiMgWcaSbiIiI7vFX+F/65ZirzVS7LV93J3SqpR0ptlYdawYiwNNZLV+/Ult/+7yT80pwq4iopI0ePVrVqpCfRMbGoJuIiIiyiU6OxsrzK9Wym4MXkm/VV8v9G1aAi6ODVe8tJwd79G1QQS2nxNaFu4O2CvvqiNXqfROVZpMnT1aBpzUWSiSaPHmyupw/f97idgaDbiIiIspm0alFSM9KV8veGW0AjZO+EJkt6Nfw9vvQOMIzvZVazMjKwOLTi0t2w4ioxAQFBaFmzZrqJ1mnd955R10YdBMREZFFy9JkYeGphWrZDnaIONdQLVf0dUPj4DKwBU1CfFGpjJtajjjfQH/7/JPz1fsnotLnww8/RHh4uPpJZGwc6SYiIiK9Q5GHcDnhsloO82iC9FRtoN23YRDsb7fbsnaSOqsb7c5I9Udl98ZqWd739ivbS3jriIjI1jDoJiIiIr1GZRthfr/5GFFrBDJuaVOvRb/b86BthcxP10mPaaFfnneCBdWIcrJhw4Zs870PHTqEESNGoEKFCnBzc0Pt2rXx2WefISMjQ/+crVu34v7771cp266urqhXrx6+/fbbXFv0Xbt2DdOmTcOAAQPU+nx8fNS6q1WrhjFjxuDo0aP5/nL++ecfdO7cGb6+vvD09ETDhg3xySefID09XT9nvWPHjoUqpCaPl/vk+bLtM2bMQIsWLeDt7Q0vLy+0atUKv/32W67bVJz3Zbhd8tozZ85E27Zt4e/vr26fPXs2XnvtNbVct27dPPdNXFyc2ie65xXU3ftt3rx56NChA/z8/ODh4YH77rsP33zzDTIzM3N8flJSEv7880+MHDkSjRo1QmBgIFxcXNSxI8fHihUrcn1t2U557cqVK6vr69ev1x9TDg4Oar/o9pFOp06d9Meq4XNLEoNuIiIiyqaWXy08Xns8jp3RtgerEuCBuhW0BcdsRa3yXqhe1lMth58Nhr9roFrecGkDbiTdKOGtI7JsEiRJ0PnXX3+pgCo1NVWlZr/88st45JFH1GMkOJTA7N9//0VycrJ6jASXzz77LCZOnJjjeiV4fP7559VzTp8+DUdHRxXEnzlzBj/99JMK7hYu1E5/ycn//vc/FZBJYBYbGwsnJyccO3YMr776Krp27aoC7+KQoHLgwIF44oknsG/fPhXQJSQkYMeOHep9T5o0ySTvS0jAPWTIEIwdOxbbt29X1+3ttaHcuHHj1LbIe92yZUuu6/jjjz+QmJiogv5hw4YVaR/IvpTnbt68WV1PSUlR++K5555Dnz591O/5bvPmzcODDz6IX3/9VZ2skd+D7IOrV6+qkyS9e/dWv7v8fPXVV+jSpYt6jhxTEnQLeT/lypXTP65MmTLquu4iQX5JY9BNRERE91h26Cp0g1F9G1awuWrG8n7ujHY7oIpLJ7Ukc7p3Xt1ZottGZOkkgJJR24iICNy6dUsFuLpAWgLxjz76CE8//bS6yCivPObmzZv6UeRPP/0UJ0+evGe9MvIr9x0+fFgFVdHR0SqIO3LkCB566CG1PGrUKFy5cuWe58rrTp06Vb99ly5dQkxMDOLj4/Hjjz9i165d+P7774v1vmWUXkb8ZfRVRo3lfV+8eBH9+vVT90+ZMgWnTp0y6vvSWbRokQo2JZtA3pfsT3n9Hj16ICwsTP0UMgqfG919coJARtoL68CBAyprQE6cXL9+XW2DbMt7772nPlNXrlyZ4wmVMmXKqKBaTgjISQo5HiT4l/crhc/k5Ij87uSkRG7k9SZMmKD204ULF9Q6ZF++9dZbKhiX48xwX8l13WX37t0ocRqyabGxsfKVSf0k08nMzNRERkaqn0SWiscp5SUrK0tddAZ8s0UT+upSdTl5Lc4mj9NzkQn699h92iLNtH3TNBfiLpj8dcm4kpOTNceOHVM/zUH+TtLS0rL9vdiKSZMmqe+NOYUI69ev19/XrVu3HN9/u3bt9I8ZM2bMPfdnZGRowsLC1P3vvfdeobevT58+OT5XtqVatWp5btusWbP029ahQ4d77h81apS6T37eTR6ve+66devuuT8lJUVToUIFdf+UKVOM9r4Mt0suX3/9da7rWLx4sXqMm5ubJiYm5p7jdM+ePfr1HDp0qMjHxSOPPJLjY9588011v6Ojo+by5cuFWv+nn36qntulS5c8f2+DBg3Kcz26x8mxaq7Pk4LGWo4lHfQTERFRyTsUdQiTt03GoOqD0MSvKw5cvHUnDbucF2xR5QAP1K/og8OXY3HikjNmhj6GYC/3kt4sMpXpHYAE40wdcFTf7Us4+8OzLDBuY4m8tKQY55T9IqOturTjnEY8JR1Y0oMl9VzSjAtL0peXLVt2Twq1jMBK2rZ4/fXXc9w2GSGV9G8ZJS2qNm3aqPnCd5P5yfLeZ82aZdT3dfdosaSR56Zv376oVKmSGuGXNG4Zjc5plFvmn9evXx9F9fbbb+d4u0wtkNFqGX2WVHlJNy/M+3/55ZdV2ryk8OvSxu+W27QEa8Cgm4iIiFRv7tO3TuOT3Z+gW6DMyQvK3tPaRvWsV14F3WLl0WsY065KSW8SmYoE3PG5p+8WlG1NtCia5s2b53i7bl6tFNiqUqVKno+RtOScHDx4ENOnT1cBqPRblnTkuwuvSWBpSOYUC0lTbt26dY7rlUBc5phLQFpUMo89N1IUTEjKtbHel6FmzZrB2dk51/slUJX53nJiQQJsw6BbUrllPreQ+ehFFRwcrFLlcyJF5WRuury/PXv25Jge/t1332HVqlVqaoGkxt9deE3qA8hxERAQcM/zJR2+SZMmsFYMuomIiEq5xPRErDinrR7r6eSJiAtV5euPPii1ZfL+Pl15Qi2vOHIn6Ja53ZmaTDjZO5XwFpJRR4aNQBsmaUe67Wzg/RSFVOzOiRTHyut+w8fkVNRMKmC/8MILyMrK0gfKUiRLRpKFjKLKXGoJIg1FRkaqn1LRO6/AtGLFiigOc78vQ2XL5v/7lkroMr9a5o5LcbemTZvq57vL3Hap6F7UAmoF2X+6+2/cyJ5Rsn37dlUsTeZh60gVdXd3d7UvJPiOiopSt8s+yCnolt+trnCcNWLQTUREVMr9d+4/JGckq+VOlXrgzxXagLtaWU9UDdRW+LZV8v5qlPPEyesJ2BsRg+M3LmH9lX+x+PRiPNXwKQysPrCkN5GMxVip2BqNqjytgiwbKzBYko4fP44XX3xRBaZSpVvSjaXdl2EQLZW+JbDMreWYJRZ8NMb7ErmlXN892t6/f39VSEyKx+mCbl1q+cMPP1ykAmrFIX8rI0aMUAG3tAv74IMPVMszwxMYUsVdN4Ke2z4oyPu3ZNZ7uoCIiIiMYtHpRfplf007fdXynnVte5Rbx/B9Ljl6DN8f/B5XE6/i79N/l+h2EZUmCxYsUCOe0sdaRmZzSqc2rFBtSNcSSkZL09LScn2Ny5cvw5reV1E8+eST6uf8+fPV6LmMeu/cqe3IkNec8ILIb//p7jcclZdR7oiICBU0L126FL169bonY8CY799SMegmIiIqxc7HnsehSG3hn+plquPAmTsj27aeWq7Ts552/ro4cMYL1Xy1Iy77b+zHudhzJbhlRKWHtN4SMgqcWxrxmjVrcrxdN9dXUru3bduW42NkBHXTpk2wpvdVFNKPXEaNJU37zz//zFZArV69esV+LzIqnRNJX9+7d69a1o2w656jOzGSW3q6sd6/LtMhr4yBksKgm4iIqBRbcnaJfrl7SF9sPx2tliv6uqFuBW+UBrWDvBDqr61avvNsDHqG9NffJ2nmRGR6MsdZyMhsTkHTihUrVI/snEjasi49WXqE5/T83377TY24mltx3ldRA0/diPYPP/yA33//vdgF1AzJnPGc6CqXy7SLBx544J73f/36dXW5mxSP+/rrr42ybVLMTRjOHbcUDLqJiIhKKSkWtvTMUrVsb2cP97SmyMjSfinsUbe8Rc6PNAV5n7oU88wsDZxTm8HRTlv25t8z/yIjK6OEt5DI9vXs2VP9PHr0KJ555hl9FXAZsZWq34MHD1bFtHL7G37nnXfU8sqVK1V7sCtXtJXqU1JS1JxpCUSl7ZY1va+ievTRR1WRNnlNqQZe3AJqhgH0nDlzVFE4XeEzGeGWedrvvvuuui7vUVfJXcj8bQ8PD3XCYejQoapyuZCUe/lddezY0Wj/1uhG8uVEg1RCtyQMuomIiEqpvdf34kqi9otpqwqtsO1EeqlLLc/p/W4OT0aH4A5qOSo5Cjuu7ijBLSMqHaR/9/Dhw9Xy999/rwJRCZIl0JN5yjInevLkybk+/8EHH1QFy4S0BZOe1dK6TEY/pUiZpFfr5ju7urpazfsqCnkNKdqmY6wCapJR8Morr6iRaZm3LftX3ssbb7yhgmpJbZdMA0PyPj/77DO1LOn9NWvWVHO6pXq5nJCQ1mHS39wYdL9f6RMuJxrkGKhcubIK/Esag24iIqJS6sytM/qWWD1D+mLDSW2bF38PZ9wXav4RoZLUsJIvgny0X8S3nIpC15De+vuWnLmTgk9EpiMjlF9++SUaNGigRmplNLR+/fr48MMPsXXrVhWo5eWLL75Qlbtl9FQCu9TUVBXUfvrpp2pUVdeSSwIya3pfRSEj6DrFLaBm6OOPP1YF4SSQlUBbisJJMP7VV1/hv//+y/GExpNPPolly5ap34u8V6loLvO7n3vuOdW/XPaFMcjJBTnhItsm7ciuXr2qphTk1f/cXOw0ljjTnIxGqhbKGSY5i6Sb50DGJ20gJF1IzvhZcw9Bsm08TiknsamxWHl+JVxTm+P5P46q20Y0D8aHgxqUuuP07X+O4Jft2jmf00bUw0fHHkRcWhxcHVyxYdgGeDh5mHV7qGAkffjcuXMICwszywimxqBlWGmZgmEr2rRpowqtSSr0W2+9BVv27LPP4ttvv1Uj/LkVlysoGYmX9P0OHToYdf65LXyeFDTWYnRgZLt371bN3+UMmsxfaNmyJebNm1eodcgcFJkrUadOHbWOcuXKqTM2cuZGzowREREZi4+LD4bWHIoN4XcKz3QvJa3C7taldjn98oYTt9CzsnYuZkpmCtZEGK+6MBGZ38aNG/XBp26eta2SQFDiBsOUaypZDLqNaP369eoM2pYtW1ShADnIpe+cFC6Qin4FcfbsWdVSYNq0aQgNDVVnqQYNGqTK848cOVLNSSEiIjImKR62PlybWu7h7IDWVY1b1MdatKzip96/WH/iBvpU6aeWPZ081Yg3EVk2KeI1e/Zs9f1bl8wrlaylYNmAAQPU9c6dO6te2bZKUupl8E4C7+DgYKMUUKPi05bmpGKTNKOxY8eqVDgpEiBzG8Tbb7+N5s2b4/XXX1dzKySQzosUGpBqgDLvQ/5gdGTOhwTj8kEiKR75rYeIiCg3SelJcLB3gIuDi7p+4GIMYpK0RdTa1wiEi6M28Cxt5H3L+19x5BpuJqYhMykYX3b6Em0qtIGro/kKLxFR0cj86O+++04ty9xpmdcrQbcuAJcs0l9++cUmd6/EDnK5ceOGat0lPvnkEzXnmkoeR7qNZN26dWo0Wion6gJuITn+EnCnpaWpEvsFGekWkqJuSNLVdZX3dCX6iYiIimLuibnoNK8T3t3+Li7FX8La49pRbtG5VtlSvVMNU8zXhkeiS0gXBtxEVkLmaku7LAmupWCXtLOS6trt2rVTRdZkGqgU8LJFcnJBiobJCQaJRaTYmWG/bCpZDLqNRFdUoHv37vfc16NHD/1ckoL2l1u+fPk9f0hy9q58+fLqg4SIiKgo5AuZ9J6OT4vH/JPzkanJxLrbqeVSE6pjzdIddHeqGaj2g1hz/HpJbw4RFUL//v3x888/q/7UMkiVnp6O6OholYUq7cRk5NtWSSasfL7LKPf+/fvVVFdjr9vWi6iZEtPLjeTUqVPqZ/Xq1e+5TwJlOdume0xeXn75ZSxZsgQvvfSSKrsvrQVkTsbixYvVB8Xff/+dZ589mcchFx15rq4arFzINGTfyocR9zFZMh6nJI7fPI7Tt06r5UaBjWCfHoDwa0fU9YaVfODv4VSin2UlfZyWcXdCk2Bf7L1wC6dvJOBcZDxC/bVVy2Ved3pmOvzdSuecd0ulO2Z0F3NiEyCyBjxOC073OVLQ2Kmg/1Yx6DYSKROvSyfPiZSQ1z0mL1KpfPv27arP3IoVK1TgLSTQlsJsMq87LzL3W0r63y0mJkbNOyfTkD84SWGSP1K2DCNLxeOUxIJjC/Q7olO5Tliy75z+essQL9Wuq7Qfp61CvVTQLZbsO4/Ote3wQ/gP2HZ9GwaEDsAzdZ4pke2inMlophw38j3HXN912E2GrAGP08KTzxD5PJG4LSkpKd/Hy79XBcGg28KcPn0a/fr1UyPjmzdvVnMyJLX8t99+w5tvvomVK1eq2x0cci5yM3HiRIwfP15/XVe5UOazsE+36cgfp/TqlP3MoJssFY9TyszKxIZr2vRAJ3snDKozCC/8eUK/Y/o1CYWfX+59RkvLcdqviRO+2XxRLW+PSMQj7Wti28ZtSM9Kx/qr6zGx9UQ42vMrlCX11ZXBBembLRdzMedrERUVj9PC7y/5t0cGUgvSp7ug+5efFkaiG+HObTRbgl/5ApGf0aNHqyIIUlBN0tKFBOCvvfYarl+/rqoSSmGEhx56KMfnS6VGudxNDh4Gg6YlXxK5n8nS8Tgt3XZf342oZG0xznYV28HJ3hPbz2hHtoN8XFGngo86Rkr7cVqjvDdC/Nxx4WYSdp+/CXt4on2l9lh7YS2iU6Kx6/outK2oLW5KJU+OEzlmdBdzpupawt8LUU54nBaN7nOkoP8GFfTfKRZSMxLdXO6c5m1Lr8CEhIQc53vfnZ4gxdJq166tD7gNderUSf2U4ghERESFtfzcnSKdvar0wtbTUUjLzNJXLWcAoSX7oUttbUG5jCwNNp6MRL/bPbvFkjNLePAREVGBMeg2kg4dOqifq1atuuc+SQk3fExupK1YXi3BIiMj1c+cRrKJiIjy/DcmMw2rI1arZXdHd3So1CFbqzBdkElaXQ1ah60Pv4F2ldrB21mber/+4nrV65yIiKggGHQbSZcuXVClShX88ccfOHDggP52STf/4IMPVGP6kSNH6m+/evUqwsPDs6Wj+/v7o2bNmrhw4QJmzpyZbf0yr/uzzz7LNuJNRERUUFsvb1VtwkTnkM5wsXfFuhPaoNvVyR6tqwZwZxpoVtkPHs7a+imbTkbC0c4J3UK7qevJGcnYeCn/NqBERESCQbeRyCR6CZSlAEz79u3xxBNPYMKECara+MmTJ1XgXbly5WwFzySNXFqAGfriiy/UusaOHYuuXbuqFmJjxoxBjRo1VJAuTe7ldiIiosJIykhCOXft6G2vsF44ciUWkfHaFpNtqwXA1SnnAp2llbOjPVpX056IiE5Mw+HLsehTpY/+/uVn76TqExER5YVBtxHJCPSWLVvQpk0bzJ07F99//71qASaFzyQAL4hevXph27ZtGDJkCI4dO6YKp8m6JGCfNm2aWiYiIiosCRhXDV6F2T1no1WFVlgXfie1vFMtppbnpGPNQP3yhhORaFK2Ccq6a/fVlitbEJuafytQIiIiVi83subNm6v+2vmZPXu2uuSkWbNmmDdvHo9OIiIyKns7e9xX7j61LMXBdDrVZNCdk44G+2XDyRt4oWt19KzcE78c+wUZWRlqjvzgGoN5lBIRUZ440k1ERFTK3EpKw8GLt9RyjXKeqODrVtKbZJEq+rqhellPtSz7KyYxDb2r9FbXq/lWUwXpiIiI8sORbiIiIhuWkJaAhPQElPe404pyy+koZN1uNdyhxp0Uaso5xfzUjQS1vzafjkK/BnWweMBiVPWtyt1FREQFwpFuIiIiG+/N3W1BN4z+bzQO3NB219h44k5qeXsG3QVPMT9xQ/XwZsBNVDrI37tcNmzYAEsl01VlGw0LNpPlYdBNRERkw1ac09YZ2Xt9L5wdnKHRaPTzuaVVmLTGotw1rVwG7gatw7J0KQJENmjy5Mn6QFMuUgw4P3369Mn2nPPnz8PWSStf2VdykWWi/DDoJiIislHXEq+pYFtU9q6M2n61EX4tHjdutwprVcWfrcLy4eLooO9hHpWQhqNX4rLdfyrmFCKT7mQOENmSWbNm5Xn/lStXsHLlStiqmjVrqou7e/b6DRJov/POO+rCoJsKgkE3ERGRjVp5fiU00I7M9g7rrUahDKuWcz53wXTI1jpM22rtcORhDPp3kLosOLnAyL85opIVEBAADw8PrFmzBpcuXcr1cb/88gsyMzNtNrU5PDxcXaQ7EVFxMOgmIiKyUcvOLtMv9wrrpU+R1uF87oLpaDDvfcPt/RfoHojTMaf18+YlbZ/IVkjAPXjwYGRlZeXa4tZwJHz06NFm3Doi68Ogm4iIyAadiz2H4zePq+U6/nVQ2acyElMzsPv8TXVbsJ8bwgI8SngrrUOwnzuqBmr31f4LMYhNSlfV4HU9z8/HndfvayJb8eijj6qfuQXdW7ZswcmTJ1GlShW0b98+1/UcOXJEzX3u3LkzqlatCjc3N3h7e6Nx48Z48803ERUVled2pKen4/PPP0ejRo3UyQA/Pz907NgRCxZoM0xkWbJ45DXyKoQWHx+vXq9WrVpqG/z9/dG3b1/s3LmzUIXU5PXCwsL012XZcE673H/3HHnD2+4m69Y9Nzc7duzA/fffrzIQZNsl5f2NN95AQkICCiIyMlK9d9nnPj4+cHV1Vb+3xx9/HEePHi3QOqh42DKMiIjIhguo6VLLxfYz0UjP1OhTy/P6kkf3VjE/E3nuduuwSPRtUEH17N5zfY+6f/nZ5erkBpGtkEBaguQzZ85g06ZN9wTWhqPceX2WSGAbERGhliXYk/nRMTExOHDggLpIUL927VoVSN4tMTERvXv3Vq8vHBwc4OLioq5v3LgREydOLNB7uXr1Kpo0aYLTp0+rbbC3t8fNmzexbNkyrF69GkuWLEH37t0LtC4J+iX41Z0skGXZLsP7jennn3/G2LFjVdaBkKBZitV98MEHWLRoEZ544ok8ny9TBIYOHaqfe+7k5ARnZ2ecO3dOXX777TfMmDEDI0eONOp2U3Yc6SYiIrIxkuqsC7rtYIcelXuo5ezzue+0wqKC9evW0bVc6xbSDY722vGLFedXIEuj/VJMZAskkNaljUvgd3cwPG/ePBW85pda3qFDBxVYS+CdnJyM6OhopKSkqGBQ5kpfvnwZDz74YI7PnTBhggqw5XU+/vhjFThKsHzjxg08//zz+PDDD3Hw4MF838szzzyjAs1169apbZcR4l27dqlAPy0tTQWuuqA2PxLo7t69W39dlq9du6a/yP3Gsm/fPowbN05tm4yWHz9+XO0D2f4///xTvd67776b6/MPHz6MAQMGqOdI4H7s2DH1O5Dny+/j6aefVu9fRrz37NGeQCTT4Eg3ERGRjZFUZ0l5FpICLanQYtMpbbDo5GCHVlX9S3QbrY20VnNxtEdqRha2nI5SJzZ8XX3RpkIbbLy0ETeSbqhK8c3KNyvpTaU8zDk6B78c+yXffVTHrw6mdZmW7bbn1j6HYzePaa9Iwkgug7sj64zEqLqj9NcT0xPRf3H/Av1evu78Ner619Vf33hxI97d8W6+r2Eqo0aNwqRJk1Qq9zfffANPT091uwTcErh169YNwcHBajQ8N3PmzLnnNgmAu3Tpoka4q1WrpoJLSVdv27at/jEXLlxQI7BCqoS/8sor+vtkdPmrr75CbGxsjuu/m6OjI9avX4+yZe+cbGzWrBnmz5+PBg0aqAB0+/btaNOmDSyJpIRnZGSgRo0aWL58uUot141WDx8+HGXKlEHPnj1zff7//vc/FWRLRoCMjBsKCQnBt99+q/bN119/jSlTpmDx4sUmf0+lFUe6iYiIbExGVgZalG+hRrl1BdTORyUiIjpJLd8XWgaeLjzvXhiuTg5oHqZNG70am4IzkYnZUvfvTuknyyQBsJwgye9yM1Vb+8CQ3KZ/THLuz5XXMCQnaArymnJJz0zP9tyUzJQCvYapSEDdtWtX/cj23anljz32WLHWL0G8jIQLCboNLVy4UI3wSjr6Sy+9lOPz33rrrQK9joxkGwbcOvXr19fPzz506BAsiYxO69qxvfzyy/qA21CPHj3QqlWrHJ8vKehyokGCagm+c6NLK5fMA6lET6bBf3GJiIhsTIPABpjZY6b6cu7hpC0AxtTy4mtXPQCbT2nncW45FYlqZT3RMbgj3BzdkJyRjFURqzCx+UQ4OTgZ4dXIFOTvoax7/lMr/Fz8crxN/9w8Rrp1f3OGadoFeU1x97Hj6uCa43Pvfg1TF1RbtWqVSjGXIFvmRW/evFmNskpxr4JYunQpfv31V5WKff36dSQlaU8AGrq7NZmMfoumTZuqAmo5kTnncmLg4sWLeb5+ixYtcr2vQoUKam6zpK1bEnn/upR3KUKXG7lPRunvtnXrVvVT1lGnTu71JnSBtpxYkdT/nE5OUPEx6CYiIrJRhl/W2Z+7+NpWk3nd4WpZUsxHtwmDu5O7CrxllDs2NRbbrmxDh2DtyB1ZHknJLmpati7dXEauJeVXRhALUoxQAuS1Q9YW6TXlWFobXLTnGsvAgQNVgC1B3KlTp/TVzEeMGKGKkuVFAr6HH35YzT/Wkf0m65MUcyEp4jLHW4K+uytu64LivFSsWDHfoNvLyyvX+2R7dFXSLYnMWzd8j7mpVKlSjrdfuXJF/zuQEx0FkdPJEDIOppcTERHZuLSMLOw4G62WA71cUDso9y+glLta5b0Q4OlsUAleOwrVJ6wPnO2d0S20G8q4luEuJJsi1cIlwBYzZ87EL7/8kq2lWF5++uknFXBLde+3335bBe2pqalqVFlXeEz6gYvcet2zy0LR6Eawy5Urp/ZtQS6VK1cu4qtRfhh0ExER2Yj0rHTsvrYbmVnZ5+UduHgLSWna29pWC+CX2CKyt7dDm2oBajkxLRP7L2hb8LSu2Bobh23E5x0/V6n9RLZGF2B/+eWXKg28Xr16Ku07P3/99Zf6OWbMGFUMTYqmSSVyQxJ45yQwMDDbiG1upPq5pdKNostIfm5kpD8nhmneeb3H3O4rX15bQFNam92dRUDmx6CbiIjIRmy/sh2PrXwM3RZ0w5IzS/S3y/xjHV3QSEXTrnrgPfvVyd4Jns7aqs5EtkgCbCk6Ju2lClNATZf23bhx4xzvlwroO3fuzPE+6astpJVVbkHj2bNn800tNwXDEwe5jdALSaMXeW1jXu9f9zpSEC030gYtJ7pK7DLivWIFizyWNAbdRERENmL5ueXqZ2RyJDyd7gSBMv9YR0a6qegM999mg/1KZOukT7b0zZaLzNMuCB8fH/Uzt17a7733HuLj43O8b9CgQSrolIBb2oPl5P3330dJ8Pb2zlZlPDcNGzbUj9bnFFzLvG1dW7S7+fr6onv37mr5s88+y3G0XCqOb9u2LcfnV69eXV8Z/o033sh1RF3H0grJ2RoG3URERDZAqmevu6Ad8fBy9kKbitpRjriUdBy8pP2yJdW2y/vkXfiI8ib7r3pZ7QmNgxdvITYpe/Gl1MxUrI5YrYqqEdmSXr16qeBPLrrU7/zoekhLYPnjjz/qR8olpVzagH3yySfw9/fP8bmhoaF4/PHH1bLMB5fXlZFxIVW2x48fryqqS3BqbvKauuJm0j5NCuvlpHXr1up96Hqey6i9jIxLcbMNGzagY8eO+grluZ2UkPnw4eHh6NOnD06cOKFul9eTFm5Dhw7N8/1/8cUXqi3byZMn0bJlS/zzzz/ZgndJTZeq8tIz/dVXXy3y/qD8MegmIiKyARsvblSBt+ge2h3ODtqCXzvP3kRmljb9kaPcxtG2una0W3br9rN3RrulgnnHuR0xfsN4rIlYY6RXI7JeMipeq1YtFSSOGzdO9ZqWlGupSC7zw+W2vn375vr8zz//HG3btlUp0tKrWgJMPz8/FfRLQPnmm2+iQQNtHYX8Kqkb25NPPql+Tps2TQW2ISEhqhDZ8OHD9Y+Rkfrp06fDyclJBczNmjVTj5UWaJ06dVL75dtvv80zrf+7775TdTgkjVz2pewDWcewYcNUkTQ5IZEbmXsvqeUyv1sCd2nxJs8NCAhQ/c+l8rn06c4tRZ2Mh0E3ERGRDaWWi15hvfTLWw1SoDmf2zjaG8zr1vXtFiFeIUhIT9AH4ESlnQSIkv784osvqoBURm2luJiM8EpV8x9++CHP50uAuHbtWnz66acquJY2YzJSLGnTixYtUiPBuvRuc494v/766yrtXQJjCaqlwFxERMQ9heF69Oih+prLyQU54SAnEKS3+GuvvYa9e/fqC57l5oknnlDt2vr166dOOEj1dxk9nzhxInbt2qWfN54bmdstI92SKdC+fXu1n2Sfye+idu3aaqrA77//rk6CkOnYafKa/U9WLy4uTs2nkXkchvNPyLgkNUjmwsiH4d1VOYksBY9T2yWpzJ3mdVLVywPdArF68Go42Duo+7pM3YAzkYlwsLfD/re7wdvVCZbMGo7TpLQMNHxnFdIzNQjxc8emVzqp2+UrVd+/++JC/AXYwQ5rhqzJ1iudTEPSZc+dO4ewsDCzjHYWtk83mY6km0t6uqStb9q0Ce3atePu5nFq1s+TgsZalvmvGRERERXY2gtrVcAtelTuoQ+4r8Ymq4BbNAr2tfiA21q4OzuiSYh2dOnCzSRciE5SyxKA6bIMNNBg5fmVJbqdRLZO0s8l4JaTdJK6TWSpGHQTERHZUGp577De+uWtp6P1y0wtN652t+d1i82nI3Pc/8vP3vm9EFHhSWVzmSP933//ZasSLmncMsd78uTJ6rqkr5t7TjdRYTDoJiIismKRSZHYfW23Wg72Cka9gHo5zudmETVT9uu+s5+r+FZBLb9aavlI9BFciLtg5FcmKj1k/vPcuXNV5XSZuyzpu3KR+eEyR1lS/R944AE1v5nIkjHoJiIismKZmkwMqTEEvi6+KrVZN8dUvozq+nO7Ozuo9HIynnoVfeDj5qQ/uaGrEH93ITvDLAQiKhwppPbNN99gwIABqFq1qvp8kzm3QUFBqrDY/Pnz1UXm1xNZMh6hREREVqy8R3m82fJNvNr8VaRlanvgipPXExAZn6qWW4T5wdmR59mNSQrTtanmj+WHryEuJQOHL8fqT2z0qtwLX+z9Qh90j2swjgW3iIpAgulnnnlGXYisGf8FJiIisgFO9k7wcPLQX9eNcou2BqnQZDytq96Z173tzJ39HeQZhCZlm6jlc7HncCLmBHc7EVEpxqCbiIjIBnE+t+kZFqfbZlC0TpdiXtGzIsbWH6tS/4mIqPRiejkREZEVkjnby84tQ5sKbVDGVdu+Sic9Mws7zmqDwABPF9Qo51lCW2nbKvu7I8jHFVdjU7D7/E2kZmTCxVHbru2BGg9gWM1hTCsnIiKOdBMREVmjkzEnMXHzRHSe11k/f1jnwMVbSErLVMttq/kz8DMRKeqkSzFPzcjC/gu3sqX764rakflORBERWeLnCNPLiYiIrNCKcyvUzwxNBoI8grLdt9mghRXnc5tW66r++uVtBvPoyXzs7e317aWIiIpD9zmi+1wxFgbdREREVngmXhd0O9g5oHvl7rnO55YK22Q6rQ3277Yz2ed161yKv4TZR2YjPSudvwoTcHJyUpeEhATuXyIqlvj4eP1nijFxTjcREZGVORh5EFcSr6jllkEt4efqp78vPiVdpZeLqoEeCPJxK7HtLA1k/1YJ8MDZqES13xNTM+Dhcufr1df7vsaMwzPUcrUy1dC2YtsS3FrbJGn8Xl5euHXrFnx8fODmxmOeiAovOTkZcXFx8PX1Nfr0IAbdREREVkZ6P+v0rtI72327zt1EZpbmnuraZNrRbgm6M7I02HX+JjrVLKu/r65/Xf2yZCcw6DaNgIAA9YX5woUL8Pb2VkG4g4ODSebVS6ZJRkaG6iHNeftkqXicFnw/SUq5jHBLwO3i4qI+T4yNQTcREZEVycjKwMrzK9Wyi4MLOgd3znb/doMUZ8M+0mQ6sp9/23FBP6/bMOhuW6ktPJ08kZCegLUX1uKtjLfg6ujKX4eRSYAdHByMqKgo9eVZRr1N+SU9KytLzflk0E2Wisdp4Ug6uYxwS8AtnyfGxqCbiIjIiuy6ugs3U26q5faV2sPTOXs7MN28Yhnga1nlTto5mU6rKrnP65YTI11CuuCfM/8gMT0Rmy5tumcOPhmHfFEuV64cypYti/T0dBUYm4KsNzY2VqWyG7vYEpGx8DgtOPk7lqDblCfRGHQTERFZEenNrdM7LHtq+a2kNBy/FqeW6wR5w9fd2ezbVxqV8XBW+/vY1Th1iUlMU7cZTgGQoFuXYs6g27Tki7Ozs7NJg5mkpCS4uroy6CaLxePUsvD0HBERkZVIyUhRKcpCUpbbVWqX7f4dZ29C12LUcPSVTE9XJV72/46z2Ue7m5dvri92JyPd8Wnx/JUQEZUiDLqJiIisRJYmC882ehb1A+qrlGVJXTa0/cydVmGtDPpHk+kZzp/favB7EI72juhRuYdaTstK0584ISKi0oFBNxERkZVwd3LHw3Uexh99/sCk1pPuuX/77RFWB3s7NA/jfG5zahbmB0d7u1z7dRtOBdD1WCciotKBQTcREZEVcrJ3ynY9Mj4VJ68nqOV6FX3g5Zr9fjItTxdHNAz2VctnIxNxLTYl2/0NAxuiomdFtbzz6k5EJWcfDSciItvFoJuIiMgGGM4j5nzuktHGIKV/210p5lLcq0+VPmhToQ3eaf0O3B3dS2ALiYioJLB6ORERkRWYd2IeavvVRr2Aejm2NdGllovWnM9dIlpVDcDX606r5a2nozGoSaVs98t8fPZ1JiIqfRh0ExERWbjo5Gh8sPMDZGoy0SKoBWZ2n3nPY3bcnkfs5GCHppXLlMBWUpNQX7g42iM1I0sVtdNoNNmCbAbcRESlE9PLiYiILNyqiFUq4BZSufxuMn/4bFSiWm5YyRfuzjynXhJcHB3QrLK2gN2V2BScj04qke0gIiLLwqCbiIjIwi0/u1y/3Cus1z33bz/LVmGWovXtft05zevWycjKwNbLW/H1vq/NuGVERFRSGHQTERFZsCsJV3Ag8oBaruZbDTXK1LjnMdsNWlSxP7fl9OvOqXWYeG7dc3hyzZOYcXgGTsdo54ATEZHtYtBNRERkwZafW55jr2dDuuDO2dEeTUI4n7sk1avgDS9XR/3JkKwszT2PaVuxbY6/XyIisk0Muo1s9+7d6N27N3x9feHh4YGWLVti3rx5hV7PjRs38NJLL6F69epwdXWFv78/WrVqhe+//97Ym0xERBZKCnEtPbNUf71nWM97HnPxZhIuxSSr5SYhvnB1cjDrNlJ2jg72aBGmndd9MzENJ2/E37OLelTuAXs77VewFedWqN8zERHZLgbdRrR+/Xq0adMGW7ZswdChQ/Hkk0/i2rVrGDZsGKZOnVrg9Rw4cAD16tXDN998g7p166rg+8EHH1RB/JIlS4y5yUREZMHCb4bjTOwZtdy4bGMEewXn0yrsTmozlZyWVfzvqSpvKMAtAM3LN1fLlxIu4XDUYbNuHxERmRfLmxpJRkYGxo4dC3t7e2zatAmNGjVSt7/99tto3rw5Xn/9dQwePBihoaF5ricuLg4DBgxQy3v37kWDBg3ueR0iIiodlp69M8rdt0rfHB/D+dyWx3BevZwUGd0m7J7HyFSBHVd36Ee7GwRm//eeiIhsB0e6jWTdunU4c+aMGpHWBdzCx8dHBdxpaWmYM2dOvuv57rvvcOHCBXz00Uf3BNzC0ZHnSYiISoPMrEz9fF9He0eVknw3SUvWBd1uTg6qXRiVvNrlveHj5qSWd567meO87i6hXeBkr33Mf+f/U79vIiKyTYzgjGTDhg3qZ/fu3e+5r0cP7ReljRs35rueuXPnws7ODg888ABOnDiBVatWITk5GbVq1ULPnj3h7OxsrE0mIiILJv8WvN/mfTXarYEGPi4+9zxG+kBfi0tRy00rl1GF1Kjk2dvbqXndq45dx62kdBy/Foe6FbL//rydvdGuYjusu7gOUclR2H19N1oGtSyxbSYiItNh0G0kp06dUj+l8NndypcvD09PT/1jciOj4YcPH0ZgYCCmTZuGSZMmISsrS39/lSpVsHjxYtSvXz/XdaSmpqqLYbq6kPUYrouMS/atjDhxH5Ml43FqfSQI0wViOX2+bD0VeeexVfxs4jPIVo5T+X1I0C22n4lC7fJe9zxGeq5L0C2WnFmC5uW087zJstnKMUq2jcepeRT0c4BBt5HExsbq08lz4u3trX9Mbm7evInMzExER0fj3XffxSeffIJHHnkE6enpmD59OqZMmYJ+/fohPDxcVTTPyYcffoh33nnnnttjYmI4H9zEf3Dx8fHqH2GZ109kiXic2p6N4Vf1y3UDnNS/I9bOVo7TOv53vmJtCr+G+2vf+/2gvnt9eDh6IDEjEavPr8ZT1Z+Cq0PO/76T5bCVY5RsG49T85DPgoJg0G2BZ0ok8H722WcxYcIE/X0ShEu6ubQfW7BgAR5++OEc1zFx4kSMHz8+20h3cHAwypQpowJ/Mt3vTlJBZT/zH2CyVDxObYt84d93KUEte7o4oHWtSqpdlbWzleO0qW8Z+LmH42ZSOvZfToCPbxk42Nvd87ihNYciJSMF/ar2Q5BfkHrvZNls5Rgl28bj1DwKWm+LQbeR6Ea4cxvNluBXPpwLsg7Rv3//e+6X2yTo3rNnT65Bt4uLi7rcTf5R4D8MpiX/AHM/k6XjcWodpu2fhlDvUHQN6Qp3J/ccH3PyejyiE9PUcvMwfzg72c4/6bZwnMqmt6jijxVHriE+JQPh1xJQv9K9o93jm945UU7WwxaOUbJ9PE5Nr6CfAfykMBLdXO6c5m1Lr+6EhIQc53sbkj7cFStWVMu+vvdWoNXdJoXViIjINklRrZmHZ+KNLW/gwWUP5vq4bK3CDPpCk2W2Dtth0E+diIhKFwbdRtKhQwf1U6qN323lypXZHpOXzp07q5/Hjh275z7dbZUrVy729hIRkWWSns1ZGu10o84h2n8TcrLtTFSOwR1ZDsOTIdKvm4iISicG3UbSpUsXVV38jz/+wIEDB/S3S7r5Bx98oFp9jRw5Un/71atXVUG0u9PRn3zySfVT+nTfunUr22j5V199pVIYpJ0YERHZJmkRptO3at8cHyN9n6X/s5B+0LWDWLPDElUr64kAT22rz13nbiIjM/cqt9HJ0fj9+O94bfNrZtxCIiIyBwbdRpxEP3PmTFW0oH379njiiSdUIbSGDRvi5MmTKvA2HKGWgme1a9fG33//nW09rVu3VoXQjh49igYNGuCZZ55R65L1XL58WVUwr1GjhrE2m4iILMjZW2dxLFqb1VTXvy6q+FTJ8XHS91n6PwvpB51TgS6yjPmUMq9bJKRm4MgVbRvPnIzfMB4f7foIy84uw4mbJ8y4lUREZGoMuo2oU6dO2LJlC9q0aYO5c+fi+++/R7ly5fDXX39lq0Sen6lTp2LWrFnqubNnz1aj5xJoL1q0SAXrRERUCka5q+Q8yn3PfG6mlltNinle87p7h/XWL0vPbiIish12Guk5QjZLqqZLVXRJY2fLMNORDAfpj+vn58dKpmSxeJxaNpnH3WthL1xJvAIHOwesGbIGAW4BOT728dm7sTb8hlpe+WJ71CzvBVtha8fpmcgEdJm6US13qBGIOY81z/Fxt1JuodP8TsjIylC/99WDV8PR3nYq0tsSWztGyTbxOLWsWIufFERERBZg3/V9KuAWrSq0yjXglnnBMj9Y+Hs4o0Y5T7NuJxVOlQAPlPXStvLcff4m0nOZ1+3r6osOlTroK9jvuLqDu5qIyEYw6CYiIrIAS84uKVBqucwLjk/NUMstq/irecNkueT3I78nkZSWiUOXshdQNdSvSj/9MlPMiYhsB4NuIiKiEpaWmYbV51erZU8nzzxbhRnO527J+dw21a+7XaV28HHxUcvrLqxDYnqiWbaPiIhMi0E3ERFRCXN2cMaC/gvwbKNnMbLOSLg5uuX6WMN+z60ZdNtUMTU5DnpW7qmWUzJTsDpCeyKGiIism9GC7nnz5hlrVURERKVOBc8KGNdwHJ5q9FSuj0nLyMLu2/O5ZZ6wzBcmyxfq744gH1e1vOd8jPo95qZfVaaYExHZGqMF3WPGjMHx48eNtToiIiK6y6FLt5CcnqlPWeZ8buub1y2/v4OXbuX62AYBDRDqHaqWD9w4oKqaExGRdTNa0B0cHIxBgwYhPj4+18ckJyerxxAREVHhGc7nZmq5FaeYG/wecwrQx9Yfi9dbvK7axklVcyIism5GC7oXLlyIy5cvY9SoUTnef+3aNbRr1w7//POPsV6SiIjI6ntzP/rfo/h639c4H3s+38dvMwjWWlXJuaUYWX4xNcN5+TkZUG0ARtQagTKuZcywZUREZDVBd61atTBjxgwsXrwYH374Ybb7Dh8+jBYtWuDgwYP4+uuvjfWSREREVm3v9b3Yc30PZhyegQ92fpDnY1PSM7H3QoxarujrhmC/3IutkeUJ9nNXvzexNyIGqRnaaQJERGT7jFq9fNiwYXj22Wfx9ttvY82aNeq2FStWoG3btoiNjcWSJUvwzDPPGPMliYiIrNY/p+9kf91f7f48H3vg4i19AS7257ZOunndqRlZ2H+h4HO1M7MYoBMRlcqge8eOHUhJSbnn9s8//xxNmzbFiBEjMHnyZPTv3x/+/v7YunUrevbUtsEgIiIq7ZLSk7AqYlWBenPfPZ/bMFWZbK9ft87x6OOYsmMKui/sjoS0BBNvHRERWVzQ3bp1a3h5eaFevXoYOXIkvvzyS2zatEkVS5s/f74qBPLee++hefPm2LlzJ+rWrWvcLSciIrJi0oM5OSNZLfcM6wlXR21LqdwYzgNm0G0D87rzKKams/DUQsw9MRc3km5g5fmVJt46IiKyuKB74sSJ6N69O27evInffvsN48ePR6dOnVCmTBl07twZvr6+8PPzwyuvvIKsrNz7URIREZVGi08v1i8PqDog3/ncB26nI4cYzA0m6yK/N/n9CUkvl99rXgZWG6hf/vv03ybfPiIiMg3Hoj7x/fffz1aZfP/+/eqyb98+9fPcuXPqPl2LsHLlyqFRo0Zo3LhxtucSERGVNhfjL6oCaqKyd2U0DGyY5+Ol8FZaZtY9rafI+rSs4ocLN5PU73NfRAxaV8u9Cn0d/zqoXqY6TsWcwsHIgzgbexZVfKqYdXuJiMhCCqmVL18evXr1wuuvv44FCxbgzJkziImJwbp16/DZZ5/hoYceUqPeq1evxkcffWSMlyQiIrJaS84sydYeSqZk5cUwFbllVT+TbhtZzrxuOS4MR7sNsyOIiKgUjHTnx8fHBx07dlQXHSm8dujQIVO9JBERkcWTStS6VGF7O3v0q9Iv3+dkm8/N/txWzfD3l1+/btGnSh98vvdzZGRl4N/T/+K5xs/Byd7JxFtJREQW2zIsP66urqqwGhERUWl1If6CvoBa24ptUc6jXJ6PT0zNwMGL2vncYQEeKO+Td8E1smzy+5Pfo64NXHJa3vO6/Vz90Cm4k1qOTonG1stbzbKdRERkpUE3ERFRaRfmE4Z1Q9bhk/afYEz9Mfk+XuZzZ2RpsvV5Juuf1y3SMzXYE3Ez38cb9nD/+xQLqhERWRsG3URERGbm7OCMXmG90Lhs43wfy1Zhtsfw5ElB+nW3rtAaZd3KquVNlzYhKjnKpNtHRERWMqf7btK/++zZs6rI2tWrV5GYmKgucruLiws8PT3h4eGhqpxXrVpVXeQ6ERFRaZatiNrtEVKyboYV6AvSr9vR3hH9q/XHzMMz4e/mr6rfB7jlXvWciIhKSdB98eJFrFmzBps2bcLmzZv1LcQKo0KFCmjbti3atWunCrLVqVPHJNtKRERkahqNBjdTbqqgqaASUjNw+HKsWq5W1hNlvTif2xaU9XZF1UAPnIlMxKFLsWrevodL3l/JhtYYimblmqFFUAs42DuYbVuJiMjCgu74+Hj89ddf+O2337B161b1BUMuhnx9fVG2bFlVVE0uMsqdlpamKpvLJS4uDjdu3EBmZiYuX76MuXPnYt68eeq5tWrVUu3HRowYgbCwMGNuOhERkUntvrYb41aPQ6eQTni07qOoH1g//+ecu4nM2/O52Z/b9lLMJeiW+fq7z99Ex5ra9PHcBHkGqQsREZXSoDsqKgpffPEFvvvuOxU0S6AdGhqqRqgbNGiAevXqqYA5KChIBdn5ycrKwvXr13Hp0iUcOXIEBw4cUJddu3bhzTffxNtvv437778fr776Kpo1a2aMt0BERGRSC08tRIYmA6sjVqNbaLcCBd2cz23b/bp/33lBLe84m3/QTUREpTToTk9Px8cff4yPPvpIzc2WIFtGobt164YqVaoUeb329vYqQJeLYVCdlJSEtWvXYunSpViwYAH+/vtvdO/eHdOmTUO1atWK81aIiIhMJjY1Fmsi1qhlXxdfdAnpUqDnGc73bRHG+dy2WkytIP2673Yx7iK8Xbzh4+Jj5C0jIiKLqV6+YcMG1K1bF59//jlefPFFnD9/Xt02bty4YgXceXF3d0e/fv0wffp0XLlyRaWxS0p7/fr1MWnSJJWSTkREZGmWnFmCtKw0tdyvaj9VvTw/scnpOHpFO5+7Zjkv+HvmnylG1iPA0wU1ynmq5SOXYxGfkl6g5524eQJjV41F7797s30YEZEtB91TpkzBwIED8fjjj+PChQvqenBwMMxJ0tRlVH3Lli1q5FtGwDt37qxS3YmIiCyFTLmS1HKdwdUHF+h5Mp/79nRulYpMtkc3Tz/z9rzugnB1dMWOqzvU8oJTC+6pnUNERFYedEvBswEDBiA8PBzHjh1Tc6ql1VdJ69Kliwq+pciaBN6nT58u6U0iIiJSDkUdwulb2n+XpC93Fd+CZYMZphwbpiKTjaaYF6B1mAj1DkWL8i3UckRcBHZd22Wy7SMiIjMH3dJTe9iwYeoiad0y39rSPPHEE1i0aBGeeeYZVYSNiIiopM0/MV+/PKj6oAI/TxeE2dmxP7etamEQdEsxtYIaXPNOtsT8k3eOLyIisvKg+9atW6pg2YMPPghLJgXV5s+fr9qPERERlaRbKbfw3/n/1LKXsxd6VO5RsOclpeH4tTi1XLu8N3zd858DTtbHz8MZtYO81fKRK7GITSrYvO4uwV3g56otrLf2wlpEJxe+EBsREVlg0F2xYkVUqlQJ1sDb25vVzImIqMT9c+YfpGamquX7q90PN0e3Aj1PRj11U3U5n9u2tb49X19+3zvOFSx4dnJwwoBqA9RyRlYGFp9ebNJtJCKiEqpeTkRERHmr6FkRtf1qq+WhNYYWeHftMJjPrSu2RbapVRHmdd9dkE8K9WVpsoy+bUREZBwMuomIiEyka2hXzO07F4sHLEZln8oFfp4u+LK3A5pXYX9uWya/X/k9FzboDvEOQcuglmr5YvxF7Ly601SbSERExcSgm4iIyITs7OxQ1bdqgR8fnZCKE9fj1XK9ij7wdnUy4dZRSZPfb/1KvmpZfu+R8drpCAUxuMad0e65J+aaZPuIiMhGgm4HB4eS3gQiIiKLsPPcnSrWbBVW+lLMDacW5KdzSGeUdSuLZuWboV/VfibaOiIisomgW6OrFkNERGQDVkesxqHIQ0X6980wxZjzuUtXMbW7+7Pnx8neCYsGLMLPPX5Gl5AuJto6IiIqLkdYSOodERGRLUjPTMeUHVNwM+UmGgQ0wJxec+BoX/B/bnVBl4O9HZqFcT53adC0chk4OdghPVNTqHndwsfFx2TbRURENhR052f9+vVYu3Yttm7dikuXLiEqKgru7u4IDAxE/fr10aFDB/Tt2xfly5cv6U0lIqJSbs2FNSrgFkGeQYUKuG/Ep+D0jQS1XL+iDzxdrOKfaSomd2dHNAr2xe7zMTgXlYirsckI8ilYezkiIrJ8jpYaCCcmJuLrr7/GjBkzEBERoU/Rc3V1hZ+fH5KTk3HkyBEcOnQIv//+O5ycnNCvXz+89NJLaNOmTVHfFhERUbH8Ff6XfnlYzWGFeq7059Zhf+7SpVXVABV0CxntHtSkUqGeLy3Dtl/Zjq1XtuLlpi8zi5CIyFrndEsg/OGHH6JKlSro2rUrPvjgA2zcuBGXL1+Gh4cHUlJSVCAsQfATTzyB0NBQDB48WAXmhfHDDz+gWrVqeOONN+Dt7Y333ntPBfixsbFISkpSQX50dDTS09MRHh6OOXPmYOjQoVi1ahXat2+PQYMG4dy5c4XdF0RERMVy4uYJ7LuxTy1X9amKpuWaFur5nM9dehnO695WyBRz8b+N/8OTa57Er8d+xaGoQ0beOiIiMkvQbc5A+LnnnkO3bt3UKPaBAwfw+uuvo1OnTvDy8rpnLniNGjXwyCOP4Ndff8X169cxffp0HDx4UF0nIiIyp9+O/6ZfHl5reKFHG3WVq2V+r8zzpdKjcYgvXBzt9SdfCluEr13FdvrlP8P/NPr2ERGRGYJucwbCR48exS+//IJ69eoV6s24ublhzJgxOHnypHp9IiIic4lOjsbys8vVspeTF/pX7V+o51+LTVHzeUXDSr5qni+VHi6ODvoTLZdvJePizeRCPb9XWC/4umj7fa88vxJRyVEm2U4iIjJh0G3OQFiC9uL2/Q4LCyvWOoiIiApj/sn5SMtKU8sP1HgA7k7uhXq+YX9mzucunVpXDdAvbztTuKDZ1dEVg6oPUssZWRlYcHKB0bePiIhMHHQzECYiIsq9TdjcE3O1/7Da2WNErRGF3lWG87lbVrkzv5dKD8Pfe1HmdQ+tOVQdf2L+iflIz0o36vYREVHRWE3umqS1//HHH7hy5QpCQkLQoEEDNG7cGNWrVy/pTSMiolJu0+VN+nTeLiFdUMGzQqHXoevP7exgj/tCOZ+7NGpQyQcezg5ITMtUQbfM6y5MXYCKnhXRoVIHrL+4HjeSb2DV+VXoU6WPSbeZiIhMHHSbKxDesmULunfvrqqjC8N/gDw9PdGoUSP1uvfddx/nchMRkdl1Du6MWT1mqUJqD9d+uNDPlzm8F24mqeVGIb5wdXIwwVaSpXNysEfzMD+sPxGJqIRUnIlMQLWy2Wvn5OeROo+ooFvMOToHvcN6s30YEZG1Bt3mDITfffddtf41a9ao9QYEBKBLly6qN7fcJtuyefNm9RgWUCMiInOTf3+alm+qLkWx9XRUjq2jqHTO65agW8hod2GDbmlTV9uvNo7fPK4ue6/vLfJxSUREJdCnO7dAOCoqSqVAde7cGT169EBycrIKhL/++muMHj262BspI+oDBgxQ6/fz81O3tWvXDsuXL8f+/fvVfPMhQ4Zg5syZxX4tIiIiczOcz92m2p1iWlT6GBbR23a68PO65bvZyLoj9de3X91utG0jIiIzj3QbBsI6Egi//fbbqtL54MGDVbp5z549UVzx8fHZqpHLPyiZmZlquW7duliyZIkaAR83blyxX4uIiKigpFCVk71TsXaYnLTWjXS7OTmodmFUetUO8oaPmxNik9Ox41w0srI0sLcvXL/3HpV74OCNgxhYfSDq+Ncx2bYSEZGJR7oLEggvW7YMoaGhKK6goCDcvHkzW/r6rVu39NerVauGPn364OOPPy72axERERXU1/u+xkPLHsKKcyuKXCla5u3eiE9VyzKf19mxyP80kw1wsLdDyyrarL5bSek4fi2u0OuQE0FvtHyDATcRkYWwt4ZAuGHDhqrPt+G6ZaTdkJwA2LVrF0ra7t270bt3b/j6+sLDwwMtW7bEvHnziry+mJgYVKxYUZ3UMEbWABERGUdcWpzqzX0o6hDe3PImYlNji7SerQYpxG2qcT43Aa0MWocZTj0gIqJSFnSbMxCWYFMKpUkAKmTeuMwZP3jwoP4xct3BoWSrva5fvx5t2rRR2zJ06FA8+eSTuHbtGoYNG4apU6cWaZ3PPvssYmOL9kWOiIhMR/ogJ6YnquUB1QYgwK1oc7G3nTEsosb53AS0NpjXb4ygW6YwXE64zF1LRGRtQbc5A+GxY8fi7NmzcHTUTkF/6aWX4OXlhQ4dOuDBBx9E8+bNsX37dnTt2hUlJSMjQ22nvb09Nm3ahB9//FEF2rI/pNDb66+/joiIiEKtc+HChaolG9PmiYgsS1pmGn4//rtatoMdRtUdVaT1ZGZp9EGVr7sT6gR5G3U7yTpVL+uJAE9ntbzz3E1kZGYVeV1/n/obA/8ZiIeXP6yOWyIisqKg29yBcKVKldT6RWBgIP777z+ULVsWf/31F/bs2aPSuL/66iuUlHXr1uHMmTPqvUtRNx0fHx8VcKelpWHOnDkFXl9kZCSeeuop1QJN0vSJiMhyLDu7DJHJ2rZOXUO7ItS7aPVLjl6JRVxKhj6luLAFs8g2yZSylrdTzBNSM3D4ctEz3jZf3owzsWcQlRylag8QEZEVVS/XBcI6ukD44YcfVoGwaNWqlckCYQnqJb399OnTcHFxQXBwMErShg0b1E/pXX43yQIQGzduLPD6JDVdsgRk/xUmvTw1NVVddOLitAVYsrKy1IVMQ/atpO9xH5Ml43FqpP2oycKsI7P010fWHlnkv33D/tytqvjxM4THabbjYemhq/rjpGElnyIdYw/XehirI1ar5Z+P/Iw+YX1gb8difcXBz1KyBjxOzaOg//4XK+i2hEBY5pJbglOnTqmf1atXv+e+8uXLq0Jzusfk57fffsOiRYuwePFilClTplBB94cffoh33nnnnttlGoCkwJPp/uCkor8E3jLFgMgS8Tg1jq3Xt+Jc3Dm13MCvASo5VMpWWLQwNoZf0y/XCXAs8npsCY9TrTr+d76ibT5xDcMblCnS/gxxDEG9MvVwJOYIzsaexdLjS9G2fFsj/bZKJx6jZA14nJqHfP83e9BtaYGwOekCY0knz4m3t3eBgucrV67g+eefx4gRI1Qf9MKaOHEixo8fn22kW05+SPAu20Cm+2CTdEDZzwy6yVLxODWOBbsW6JfHNhwLPz9te6fCSs3IxIHL2n+sy3u7oHHVCupzpLTjcapVpowGQT4ncDU2BQevJMDD2wcujkWrkzOu0Tg8t/45tTz3/Fz0q92PxxqPUbJx/Cw1D91U63wfZ/ItoUIZM2YMnJyc8PXXXxdpz0mGgVzuJoEgg0HTki/L3M9k6XicFs/+G/txIPKAWq7mWw3tg9sXOVX30KUYpKRn6atVl3QHDkvC41SrVVV/LNp3WR0nhy7FoYVBK7HC6BDcATXK1MDJmJM4En0Ee27sQYugFkb9nZU2PEbJGvA4Nb2CxlfMgzUS3Qh3bqPZMuKc2yi4jhRaW7FiBb799lsEBLBtDBGRpfF08kTn4M6qYvnouqOLNTd2q0ErqDZsFUY5MGwht/1sdLG+eD9e73H99ZmHZ3J/ExGZEYNuI9HN5c5p3rb06k5ISMhxvreh/fv3q59DhgxR/0DqLtLvXKxcuVJdN6yOTkRE5lO9THV81fkr/HP/P+gd1rtY69pmUEStdbWijWCS7Y9062wrZr/u7pW7o5KntgDujqs7cDTqaLG3j4iICobp5UYirdKkiNmqVaswfPjwbPdJsKx7TF6k2rsE53eT2+bOnauqxUsl9JCQEGNtNhERFUGYj/ZkaFElpmbgwMVbarlKgAeCfNz4e6B7VPR1Q6i/OyKik7D/QgyS0jLg7ly0r26O9o54rP5jeHf7u/rR7i86fcG9TkRkBlYRdCcnJ2P37t1quX379vfcv2nTJjWJXXp1l9S85S5duqBKlSr4448/VCE03Wi0pJt/8MEHcHZ2xsiRI/WPv3r1qrovKChIn3Y+bNgwdbnb+fPnVdBdt25dzJzJlDAiImu36/xNZGRp1DJHuSkvbaoFICL6AtIzNdh17iY61ixb5B02oOoA/HjoRzQt1xSP1XuMO56IyEzsixMIS7Arl5zI7du2bTNKz9ELFy6gY8eO6Ny5c473y33t2rVT6dvTp09HWloazE2CfgmI5f3KiYEnnngCEyZMQMOGDVUbNQm8K1eunK3KeO3atfH333+bfVuJiKhwvtn/DZaeXYqMLOO0XsyWWs753JSHttUCcuzrXhTODs5Ycv8SfNjuQzVVgoiILHykWxcIy8hyTv2f5T6ZfyyB5iuvvIJHH31UjfYWhbu7uwpkc2ulIvdJf+SjR4/iqaeeUn2qpfWWuXXq1AlbtmzBpEmT1Mh0eno66tevj48//jjHEWwiIrJ8F+IuYMbhGcjSZOHP8D/xW6/fit1uaetp7fxcWU2rIlakptJBjg85TjQaYPOp4gXdwtXR1SjbRUREZgi6zRkIS5/pDRs25Hq/4X1HjhxRgW9Jad68uapAnp/Zs2erS0HIiQvZl0REZH4/HflJBdyifcXc/90rqJjENBy7GqeW6wR5o4xH0U5IU+kgx0e9Cj44fDkW4dfiERmfikCve1uDFpUc28Wpwk9ERCYMus0ZCEsAL3OmZQQ5P/Xq1VMXIiKi4rqScAX/nv5XLXs5eeHB2g8We52GrZ9kvi5RrjJSgYiteNVtOVKc9qCiXRS8pyUC9lmAvQPgURbwqQQENQCCWwChbQAXzwLt0PSsdHVs/3zkZ/zQ7QcEewXzF0FEZM2F1IobCEvALm23ChJ0ExERGYsEJBka7RQqCbi9nL2KvU7DebmGLaGI9C7vBXb/DBxfAqTGoq3c5nD7PsOyNUnRQORx4PRq7XVHN6BGd6DxI0DVLkAexWX/OP4HPtvzmVqW4mrvtXmPvwAiIhMpcj7Rr7/+ivHjx+PWLW3LE1OLiopCmzZt4OLiouaG16xZE08//TT27t1rltcnIqLS5VriNSw6tUgtuzu64+HaDxtlvdtv91t2tLdD88p+Rlkn2YjzW4HZfYEZnYEDv6mA21CqxhFXEQiNX1XANwRwuCvNPCMZOPYP8Ptg4LuWwIE/gVwK2g6sPlB/EmnJmSW4GHfRdO+LiKiUK3LQ/dNPP2HRokXw9fXV3yaj0d27d1f9pIcMGaJaXRmLtNfavn073Nzc4O/vr9b9ww8/qDnUjz32GFJTU432WkRERNMPTVcpuGJ4reHwdb3z711RXY1NxtmoRLXcOMQXHi5W0bmTTC32EjB/NDC7N3B+853bJShuMAwYNAPjg+agVupstEr5CudGbAJePAy8eR146SgwZDZw36OAu0HmRNQJYPGTwI/tgXP3dprxdvbGI3UeUcuZmkz8ePhH/p6JiCwt6A4PD1cVyg299tprWLNmDZKSkrBw4UI1F/vmzZvG2E5VuG3p0qVqfboe19Juq23btqog2cCBA43yOkRERDLqt/jUYrUjPJw88GjdR42yUwyrT7diqzASh+YB37UCjhq0EPWvBvT7Gnj5FDDoR6DBUNSoVR+a21/btuimKEhRP5nTXXcg0O9LYMJJYNjvQEjrO+u6dhiY0w/493kgRVvAT0eyNwxHu6VSPxERWVDQLWnlFSpUyNa3e/78+SrQllTwtWvXquBY2mUZw4gRI9C7d2/Voky4urpiwIAB2LhxI15//XWsXLmywNXAiYiI8vL9we/1c7lH1hlplFFuscUg6G5fnUXUSrW0JGDhWGDRWCD1djAsI9X9vgKe2QXcNwpwcsuxX7fhcZSNgyNQuy/w2Apg1BKgfIM79+2bA3zfGojYrr9JAu5RdUbdGe0+xNFuIiKLCrrLlSuH+Ph4/XUZ4U5JScGECRNUYCw9qyVI/vdfbdXX4pCU8sDAwFzvnzJlCpo0aYKZM2cW+7WIiKh0kxZKTg5Oqo2Sj4uPPgW32OvN0uhHKD1dHNEw2DiBPFmhuCvArF7A4Xl3bmswHHhuH3DfaG1l8ruo9nLuTvoK+BmZOc/V1gtrDzyxEejzOeDkob0t9iIwpy+wc7q28TeAh2o/pFLNxdKzS3E+1nhTA4mIqJhBd926dbF69e1qmQDmzp2rCpx17dpVf1udOnWMMq9b+lRv3bo1z8fI6x46dKjYr0VERKWbBNvvtH4Hiwcsxnut3zNKxXIhvblvJqbpq5Y7ObA3cqkk6d4/dgKuHtBed/YEHvgJGDQdcMv9RIy9vR1a3x7tjk/JwKHL2Yus5fIkoNnjwNPbgVBVAx3IygBWvAIsfgrISIOnsydG1b0z2v3NgW+M8S6JiMhAkf/Ff+GFF3Dy5EkMHjwYb731lgq6pYiajErrSHEzJyftWdni6NOnDzZv3qwKp+UmOjoaWblU6CQiIiqsMJ8wdArpZLQdp5+HC6AdU8tLbyuw2X2AhGva61KB/PHVQP3BBXq6YYr51txSzHNSJhQY+Q/Q5oU7tx38E/hjCJAar+Z2+7lqK+mvPL8SR6OPFnzdRERkuqC7R48eKpVcipm9//77qpXX5MmTsz1G2nkFBQWhuF599VVUrFgRzzzzDIYOHapGvTW306KEzOf+/fff1cg6ERGRJdp8KlK/3K567lOmyEZd2AHMGQCk3B6hrtQMGLseKFfw7y7Z5nUbnMQpEJnv3e1dYMgcwNFVe9vZDcCs3nBPTcC4BuPgYOeAoTWGoqxb2cKtm4iI8lSsXiWffvqp6pV9/PhxNGrUKFthtYiICGzZsgUPPvggiktahMm6pA3ZggULVGV0Dw8PlC1bFnFxcWqUW4JwOQlARERUFAcjD+Jw5GEMqzlMzek2puS0TOw+H6OWK/q6obK/O39JpcnVg8Bvg4G027VwJNX7wb8Al8JNXQj2c0eovzsiopOw70IMElMzCt92ru79gFcQ8MdQIOUWcO2Qqm4+5JG/0bZiW4R4hxRufURElK9iTygLCwtTBdMMA24hrb1GjhypAmVjCAkJwY4dO1Rv8AceeABeXl44e/asqpReq1Yt/Pbbbxg2bJhRXouIiEoXOXH72e7P8PHuj9F/cX9cjL9o1PXvOn8TaRlZ+tRyO2n1RKXDzbPZA+4qnYCH5hc64NZpc3u0Oz1To46rIglpATy+CvCupL0eGQ6nXwchxIEng4iILG6kOy+NGzfGrFmzjLpO+ZJy//33q4tIS9MWpJECbkREREW19sJaHIjUFrZydnBGkEfxp0YZ2sLU8tIp4Qbw60Ag8Yb2enALYPgfgHPRg9t21QLwx84L+nndnWoWMRU8sCYweikwuy8QdwmIPA7M6a+9zd1PfzKKJ4iIiMw40t2zZ0/s3r27SC+SmJiIjz76CN9++y2MSYJtBtxERFQc6Vnp+HLfl/rrL933EhztjXtOevPtolcywN26qr9R100WKiMNmPsIEHO7i0tgbWDEX8UKuHWV73WJEoWe1303vzBg9BLAu6L2+o2jwJ/DkZpyC78c/QWj/huFDKl2TkRE5gm6IyMj0bJlS9V/W0awY2Pzb1Uh6eDPPvssQkND8d5776ne3tYa4BMRkW1acHIBIuIi1HLTck3RoVIHo67/RnwKwq9pU4sbVPRBGQ9mZ9k8Kfa6/H/AxR3a614VgIcX6keQi8PX3Rn1K/qoZTmu5PgqFr8qwKglgMftEfOLO/Hm/L74dM+n2H9jPxaeXFjsbSYiKu0KfCpfKpHPmTMH77zzDh5//HGMHTsWNWvWxH333aeCaV9fX6SkpKi53CdOnMCePXsQHx8PBwcHDB8+HFOmTFHzsgsT4Ldv317NCx80aBB8fLT/wOQV4Mu87r/++gvJyclqW4mIiPKSkJaAHw7eaUc5oekEo6fTbjUYjWzLVmGlw56fgH23v4dIpfDhvwM+t0eTjUCqmB+6pB382H4mGgMaFXPd/lWBhxeoSuZIS8BDl07gvwrl1V3fHvgWvar0greztzE2nYioVCpU/tyoUaNUELx8+XI12r1hwwYV6N7N3t4eDRo0wMCBAzFmzJhCtw0zZ4BPRESl189HfsbNFG0xql6Ve6FeQD2jv8bmk4b9udkqzOZd2gOsePXO9X5fAxWbGPUlJOj+bsMZ/dSFYgfdIqghMOxX4PchaJSahp4JifjP0wMxqTGYcWiGOiFFRERFU+hJazIC0KdPH3UR0i7s0qVLqm2Xm5sbAgMDUbdu3XxHpi0lwCciotLpWuI1/HrsV7Usc7ifa/Kc0V9DClFtvj3S7e7sgCYhZYz+GmRBpAf3gkcB3TzoVs8CDY3fWaVJaBm4OtkjJT1L9X83WsGzqp2B+78HFo3FSzG3sM7DHWl2dvjt+G+qf3ewd7AxNp+IqNQpdqWY2rVrq4spmCvAJyKi0ufzvZ8jJVM7H3Z4zeEI9jJ+QHHiejwi41PVcoswPzg7FrtTJ1nyPO4lLwK3tJXFUak50HWySV7K1ckBLav4Y8OJSFyPS1XHWa3yRkr/bjBUtRCrsHkqRsXGYYavjyqmJn8vX3T6wjivQURUyhTqX39J3ZbU75IiwX23bt3UdgwYMACtW7dmwE1ERIUmI4MVPCrAyd4Jvi6+eLLhkybZi1tuVy0XTC23cft/A44u0i67+AAPzAQcnEz2ch1q3JmqsOlkpHFX3ulNoEYvPH4rDgEZmeqmNRfWYPe1ohW5JSIq7QoVdM+bNw/NmzdXFcyXLVtmuq2ygACfiIhsl2RSvXjfi1g8YDE+bPchfCRIMgFdqzDRjkXUbNfNs8CKV+5c7/8VUCbUpC/Z3iDo3mjsoNveHhj0Izz8a+C5mFv6mz/d/SmyNFnGfS0iolKgUEG3BNqdO3fGxo0b0b9/f9SpUwczZ85EWlqa0TfMnAE+ERGVTiHeIWhbsa1J1p2Snomd56LVcnlvV1Qr62mS16ESlpUF/PMckJ6kvd5kJFB3oMlftkqAByqVcVPLu8/FICnNyP20Xb2BEX9iQLoDaqVqv+cdv3kcS88uNe7rEBGVAoUKunv16oXVq1fj0KFDqsjZuXPnMG7cOFUpXPpwy1xrYzFngE9ERGRs+yJiVKErXaswY7ciIwtqDxaxRbvsGwL0+NAsLyvHk260Oy0zCzvOGu87mJ5/VTgM+Aav3IyBo0aDR+MS0dVZ20qMiIgKrkgVXerVq6cqikdEROD1119HVlYWJk2ahNDQUDzzzDM4ffo0isucAT4REZUOX+z9At8f+B4pGdoCaqa0wSDll6nlNirmPLB60p3r/b8BXMyX0WA4r3vjCSOnmOvUGYBmDUbjv4tXMD46Gu5/jwNS4kzzWkRENqpYZVTLli2rAuALFy7g+++/R3BwsPpZq1YtDBo0CNu2bSv2BpojwCciItt3KuYU5hydg+8OfofhS4erisympAuC7O2A9uzPbZvVyv+VtPJE7fX7HgWqdDDrJrSu6g9HOcCkmJpB/QCj6/4eypVrcGf++tKXTPdaREQ2yCi9S1xdXdUotLT0krRwmYe9ePFitGvXTlUYNwZzBPhERGSbpPjTu9vfRaZGW4m5V1gv1ZvbVK7cSlZtnETDYF+U8XA22WtRCTn4J3Buk3bZJxjo9q7ZN8HL1Un17BbnohIREX37BICxOboAQ2Zrq7KLIwtwbc9MZGZp/56IiMjIQXdGRoZK7T579iz279+PDRs24J9//sEvv/yCr7/+Gnv27EHDhg3RtGlT1ZJl586dMCZzBPhERGRbFp5aiAORB9RyZe/KGF1vtElfz7CatGEKMNmIpJvAqrfuXO/7pbbwWAkwaeswQ2UqA/2+gFTWme7rjb5HvsTCQzNN93pERDakUKf5PTw8kJJy7zw4Ca7vWbGjI8qUKVOsPtoS4MfGxuZ4uXXrlvopAb78lGDf2AE+ERFZv6jkKDWXW+etlm/BxcHFpK9pOL+2Y82yJn0tKgHr3gOSbqdz17kfqN61xH4NEnR/uvKEWt54MgqPtKpsuher9wCOHpuPb5KPqqtfHfgOXWs8AD/3ANO9JhFRaQu6k5OT1U8pZvbUU0+hXLly8Pb2VoG14U+5uLu7F2vDzB3gExGRbfpsz2eIT9Omever0g/Ng5qb9PXSM7Ow9bQ2ICvj7oT6Fflvk025tBfYM0u77OwJ9DRPtfLc1AnyRoCnM6IS0rD9TBTSMrLg7GiU2YM5atzvB/T9tS2Wutghzi4Ln/03Fh8M+ttkr0dEVOqC7i+//BJfffWVqiQ+depUPPvss6qYmb+/v9E3zJwBPhER2abtV7Zj2dllatnHxQf/a/Y/k7/m3ogYxKdqi7RJSyeH24WuyAbIHOZlUkTs9gBAx4mAd4US3SR7eztVqG/R/stITMtUx1+rqsb/Xqbn5osJHT7Cxq2vIt7BHkviT6P34d/Qtv7DpntNIiIrV6hToc8//zxOnTqFuXPnokqVKpg8ebIKiiXwPnPmjFE3TAL8sLAwVThNAnz52aFDB3Tp0gXNmjVDjRo1UL58eQbcRESUo9TMVEzZMUV/ffx94+Hn6mfyvcX53DZs7yzg6kHtctm6QItxsAQdahq0DjPlvO7bAmr2xf/8muivv7vnEyQl3zL56xIRWatC5x/Z29tjyJAh2LFjBzZt2oRu3bph+vTpqoq43L5r1y6jbJg5A3wiIrI9807Mw4X4C2q5SdkmuL/a/WZ53Q0G87llpJtshASV6z+4c73PVMDBCZagbbUA2NmZL+gWA/vMQItMB7V81V6Dr1eMMcvrEhFZo2JN+mnbtq2qHC6VxMeMGYPly5ejVatWakR66dKlxd84MwX4RERke4bXGo5nGz0Ld0d3vN3qbdjbmW6eq871uBQcvxqnlhtU8kGAp2kLtpEZbZ4KJEVrl+sNBkJbWczu9/d00dcOkOPvRty9NXGMzc7JFZPafwzXrCx1/Y+4cBwI59xuIqKcGOUbSPXq1VXPbEkBnzRpEk6cOIEBAwagTp06+Omnn4zxEiYP8ImIyLY42TthXMNxWDV4Far6VjXLazK13EbdPAfs/EG7LJXvu06CpcnWOuzU7crqJhZcrQeeKdNILWvs7DB5+ztIS0syy2sTEZWqoDs+Ph6XL1/GsWPHVDp4ixYt8Mknn6g+3eHh4aqntjGZI8AnIiLbIQXUzCV7qzCmltuMNZOBTOlQDaDVM4BvCCyN4VQGc6WYi4d7TUedTG1ue1ZGCqK2fGa21yYissnq5W3atEFcXJy6SG/shISEHFt4Cd3tud1f1ABf99ryUwL8ypUr49tvv8Xu3btVgP/4448b7fWIiMi6hN8MR5YmC3X865j9tTMys7D5lDbY8XZ1RMNKvmbfBjKBiO3AscXaZY9AoK1UL7c8jYN91XEXl5KBjSduqOPR0cH0UyocXTzxbqvJWLx6PF6IuQXXa9OA+sOAwJomf20iIpsMurdv365+uri4wNfXF0FBQepnfpeiKOkAn4iIrEtaZhombp6Ic7HnMKb+GIxrMA5OZix0deDiLRXwiHY1As0S8JCJyXzlla/fud7pDcDV2yJ3uxxvHWqWxZKDV9RxKK3DWlQxYeswAzVrD8KrF/cB26ZpMwL+eQZ4bCVgry20RkRU2hUq6L569aoKoiXoNjVzBvhERGT9pu2fhtO3TqvlTZc2qfnc5mRYtbwjq5bbBhnhvrJPu1y2DtD4EViyzrUCVdAt1p24YbagW39CInw5cPMMcGk3NLtmwq6lZbRUIyKyqqC7XLlyMBdzBvhERGTddlzdgdlHZ+sLqL3X5j3105w2nLyRY1ErslKZGcD69+9c7/Yu4FCor01m16FGWdU6TBL/1h2/gYm9apvvxZ3cgAHfALN64ZyTI948/CWeCaiA1tX6mW8biIgslEXkvuWUFi4BPgNuIiLKT2xqLN7Y8ob++gtNXkBNP/POJ5VWYUcua1uF1QnyRllvV7O+PpnAwT+AaG3mBELbANW6Wvxu9vNwRpOQMmr51I0EXLxp5krioa1xsuEgDK1QHoecHfHW1knq75OIqLSziKA763aPRyIiosKetH1n+zu4kaQdZW4Z1BKP1DF/CvC68Duj3F1rlzX765ORpacAGz6+c73zW1BDyFagc62yOR6X5lKt+6dolKEdTLmBdLy36mnW3CGiUq/AQXdkZKSqHm4NpOiatDEjIiLbtvj0YqyOWK1vDTalzRTY25n/fPLa49f1y11qm28qFpnI3llA3CXtcvXuQGgrq9nVJR1023sE4L3GE+CVqR1QWXnzEBYe/93s20FEZEkK9c3kwQcfVL24LdmuXbswcOBAjp4TEdm4iLgIfLjrQ/31d1q9g3Ie5g94U9IzseV0lFoO9HJB/Yrm6wtOJpAaD2z6LPsotxWpVd4LQT7a6Q3bz0YjKU1bUd+cyt/3GN5xrKC//tHuT3EqxrK/PxIRWUTQHRgYqPphDxs2DD///DMsTVpaGiZPnoynnnoKv/zyC4KDg0t6k4iIyIRp5W9tfQvJGcnq+qDqg9AltEuJ7O9tZ6KQkq4d1etcsyzs7a0jDZlyseMHIEl7EgV1BwFBDaxqV9nZ2elHu9MysrD1dHRJbAS69Z2OYQnaOeWpyMLLa5/T/70SEZU2hRrpDgkJwerVq/HHH3+gQ4cO2LZtGyzBggULULt2bZw+fRqbNm1S7cWIiMh2SWAxqdUkVPWpisrelfFqs1dLbFvWHr+TwtuF87mtW9JNYNvX2mU7B20bLCuUPcX8ztQHs/KrgpfrjUON1DR19UziZXy8805mChFRaVLoiW/+/v5YuXKlCro7d+6Mrl27YunSpWZP505JSVEj7hJsP/HEE5g4cSJ+++03eHh4mHU7iIioZFT1rYo/+vyB77t+D3cn9xIbcdfNm3V2tEfb6gElsh1kJDu+A1K1VejR+CEgoJpV7trWVQPg4qj9iifHZ05dYszBpe1L+DTTF263vyMuPP03lp9dXiLbQkRUkopUbcbBwQHvvvsuDh48qEYb+vfvj0qVKuGVV17Bxo0bkZmZafwtBZCcnIzly5dj1KhRqqXYmDFj0KxZM4SHh6tlIiIqXSTYruRVqcRe/9jVOFyNTVHLrav6w93Zsvs4Ux6SY4Cd07XL0uO9/ctWu7vcnB3U8Siux6Xi6JXbJxLMzcEJVfpOw8ToW+qqnUaDyJgzJbMtREQlqFjfDmrWrKnSzTdv3oyPPvoIn332GaZOnQovLy81Et64cWM0atQI9evXV3OsnZ2dCzWSLenihw8fVpctW7aoImnp6ekq0B88eDBef/11NGhgXXOtiIioaJLSkzDn2Bw8Xu9xODsU/N8TU1pnmFpukNJLVjqXWzfK3ehBwDcE1qxz7XJYfyJSLa8Pv4F6JVXgL7g57q8xGCfPL0a75BS09tgH3Fcym0JEVFKMckq+Xbt26nL8+HFVxGzu3LlYsmSJukiArFOmTBlUqFABvr6+cHV1VRcXFxdVBE2CbLlERUXh6tWriI2N1T9PlxYVGhqqKqg/+uijqFbNMlO+du/ejUmTJqn57nKCQE44jB8/HkOHDs33ufI+//vvP/z777/YunUrIiIi1DqqV6+uCtjJemSfERGVNvL5+ObWN1V7sA0XN2Bqh6klOsKts8agJZMEOWSlkm8BO77XLts7Au0mwNrJvG5d3fW14TfwXJfqJbYtdl0n4dVvlgDJKcDRRUCTkUDVTiW2PURE5mbUPDiZX/3hhx+qi4xKr1u3ThU2kwA0Li4ON2/eVJeCcnd3R8uWLdG+fXs1d7x169awZOvXr0ePHj1UYDx8+HA14r9w4UIVMF+8eBETJuT9j3hqaip69+6tTkR07NhRrUtORMgc+jfeeAOLFy/Ghg0b1H4hIipNZhyeoe/HLa3CMrLM3wbpbpHxqTh48Za+TVNFX7eS3iQqql0/Aqm3T/Y3HA6UCbX6fSnHoxyX4dficfDSLXW8Sku7EuHuB3R7F/jnGe315f8DntqGqyk3EeTJ4rdEZPtMNvmsefPm6vLaa6+pEYpLly7hzJkz6iIj2QkJCUhMTFTztCXIlAJocpG52lWrVlUXGdmW+ePWICMjA2PHjoW9vb060SBp9eLtt99W+0FS4SUlXt5TbuS9TpkyBU8//bTKCtCR0e4HHnhAZQ5I27aXX7beeWZERIW1/sJ6TNs/TS3bwQ4ft/sYlX0ql/iOlJRdna4c5bZeKXHA9m/vVCy3gVFuw9FuCbolYVCqmA9rVoIp8w0fBPb9ClzcAU30afyy4kl8eesAvur0FdpXal9y20VEZAZmqfgiKeYyp1suMoJri2RUX04oSOq7LuAWPj4+KuAePXo05syZo4Lw3Dg5OakR7Zxul+rsEnRLoToG3URUWpyOOY3XNr+mv/58k+fRIbgDLMFag1ZMndkqzLpHuVO0GQtoMEy1urIV3euWx3cbtIXLVh0t4aDb3h7oMxWY3h7r3Jzx2c096uZXN72KX3v9implLHPaIBFRiVUvp3tJ2rfo3r37PfdJmriQgLmoJPAWjo6sjEtEpUNsaiyeX/88kjKS1PWelXuqImqWICU9E5tPRallfw9nNKrkW9KbREWRGg9s/0a7bGcPtP+fTe3HBhV9UM5bm1K++XQUElNLeFpG+XpAiyfROSkZXRO1f9cJ6Ql4dt2ziE6OLtltIyIyIUZwRnLq1Cn1U4qe3a18+fLw9PTUP6YopCd5bkH93fPC5aIjc+mF9FE3dy/10kT2rUyj4D4mS2ZNx2laZhpeXP8iLsZfVNdrlqmJSS0nqe0vqZ7DhjafvIGktEx9Ci8g+7Xkt8sWmPU43fkj7KVVmPwG6w2GpkyYbABsiUx9+H3nBaRlZGHDiRvoVa98yW5Qh1dgd2Qh3o+8jsuOjjju4ozLCZfxwvoXMKPbDLg4lNC8cxv9LKXSi8epeRT0c4BBt5Hoqq1LOnlOvL29s1VkL4wVK1Zg+vTpqlDd44/nPcojRezeeeede26PiYlR887JdH9w8fEyb06j5vUTWSJrOU5l+z448AH2XNemn/o6+2Jyo8lIiU+B/GcJ/t2vPRkgWoe4F6pIKFnIcZqeDL/bo9wa2OFWg7HItMHfY6tgN/y+U7u89MAFtKhQ8u32nNtMhPfKFzDteiRGVKyASAc7HIw8iNc2vIY3G72ZrfONJbKWz1Iq3Xicmod8FlhN0C0FxDIztSMGdG8LMql+LsH8/PnzVdG5vMjcb2ktZjjSLXPppTCbBP5kug82+ZIg+5n/AJOlspbjNDUzFWl2aWrZ1cEV0zpPQ53AOrAUGZlZ2HJWOwfY3dkBPRtVhouTdRT9tAZmO053z4B98u0gu+798KnaFLaoq7cvPJecQUJqBraejYWXjy+cHEr477/5I9Cc/Bvlzm3AN9euYVSlSkjRZGLdlXWoEVADTzV8CpbMWj5LqXTjcWoeBZ36axFBtyWkChaXboQ7t9FsCX4NK5IXxJ49e1Q6uXygS9uwunXr5vscCcpzCsxlHfyHwbTkH2DuZ7J01nCcutm74avOX+HjXR+jZYWWaFTuTnFKS7DvfAxiktLVcseagXBz0dbcICs6TjPTgW3f3Hm9tuNhZ8F/E8Xh6myvpkD8e/AK4lIysCfiFtpUCyjpzQL6fAZ81wp10tLx8fVIvFjWHxpo8MOhH1DWoyyG1BgCS2YNn6VEPE5Nr6CfARbxSWHpaUQFoZvLndO87WvXrqkWaTnN984r4O7WrZs6SyUBd7NmzYy6vURElszR3hFvtHwDXUK6wNKsPHpNv9yjbgnPj6WiOfo3EHtBu1ytKxDUwKb3ZPe65fTLqwyO3xIVUB1o84Ja7JyYgAm4MzDxzf5vkJCWUIIbR0RkXBYRdNuCDh20LWxWrVp1z30SNBs+pqABt6Tc//fff2jRooWRt5aIyLIcuHEAF+PuzJO2VJKZJa2XhJODHTqpImpkVSS7bssXd663vTMly1Z1qBEI59sp5auPXbecDEPpie6rbWM26twBjCrbCkEeQZjVcxY8nT1LeuuIiEpX0L1+/Xq8+eab6NSpkxotljTtihUrqn7YjzzyCGbOnKlGk0tSly5dUKVKFfzxxx84cOCA/nZJN//ggw/g7OyMkSNH6m+/evUqwsPD70lH37t3rwq4peiZFFBr1aqVWd8HEZG5HYs+hqfWPIWR/43EqZiid3kwh6NX4nD5VrJablU1AN6uTC23OqdWATeOaZcrNQdCW8PWebk6oVVVf7V8JTZFHccWwdkd6PWJ/ur4oxsxt9tMVPGxnV7pRETFmtMtgfDatWuxdetWXLp0CVFRUXB3d0dgYCDq16+vRnX79u2r2mUVRWJiIr7++mvMmDEDERER+rOyrq6u8PPzQ3JyMo4cOYJDhw7h999/V32s+/Xrh5deeglt2rQpkUn0EvxLT+727dtj+PDh8PLywsKFC9X2f/bZZ6hcuXK2gmdz5szBrFmzMHr0aHWbVL+VgPvWrVvo2bMnVq9erS6GfH198eKLL5r9/RERmcLZ2LN4cvWTqlevXGYcmoFPOtz5Em7ZqeV3UnbJimQb5X5J5rihNJAU840nI/Up5vUq5txtxexq9gJq9gZOLId9wjWU2f490PND/d0ZWRmISo5CeQ9O5SCiUhJ0mysQ/uGHH1Tbq+vXr6NBgwZ477331Ihv06ZNVSCrI68vc6h37typ0rr/+ecf/P333xgwYACmTp2KsLAwmJOMxG/ZsgWTJk3C3LlzkZ6erk5AfPzxx6oCeX6k2Jq09hKSVi6Xu4WGhjLoJiKbcCXhCp5Y9QRiUrWfe43LNsbk1pNhyXRBt8Rp3Woz6LY6EduBC9u1y4G1gBo9UVrI8frG30fU8qpj1zG+e01YjJ4fAWfWAxnJwM4fgEYPAuXrIz0rHW9sfkO1D5SU81Dv0JLeUiKiIrHTFHBiz92B8NChQwscCEuwnlcgfHfLMAnWR4wYgVdeeQX16tUr8JuRoF+CfelVPWrUKLz99tso7SSQl8rqksbOlmGmIwXvJFNBTj6xkilZKks6TiXgfmzlY7iccFldr+VXCz/1+Anezpbb2vBcVCI6fbZBLTcJ8cWip82fVVUamPQ4/WMYcPL2Ce37JbgbgdJk4Hdbsf+Ctt3dhv91ROUAD1iMTZ8B697TLge3AB79D18dmIaZh2eqm8q5l1OBd7BXcMlup4V9lhLlhsepZcVaBf6keO6551Tqs4xiy5zl119/XY3sGgbcukrkNWrUUHOtf/31VxWkT58+HQcPHlTXC+Lo0aP45ZdfChVwCzc3N4wZMwYnT55Ur09ERJZHAm3DgLuyd2X80PUHiw647676zKrlVuj60TsBt3cloP5glDaGx+3yI1dhUVo/B/jf7vJycSew/1eMrDMS1ctob7uedB1jVo5RJ+yIiKxNgYNucwbCErQbkjnSMspeUDJybu7UciIiyt+l+Et47L/sAffM7jPh76Yt8mTJ2CrMym39KnuA51D6iuD1qR+kX15+2MKCbkcXoM/UO9dXv40ymZmY0W0GqvpUVTddSbyCx1c+zsCbiGw36L47EC6s4gTCMk9a0saJiMh6xafFqxFu+eKsC7h/7vEzynlY/tzoK7eSse92Wm7Ncl6WlZZL+YuJAA4v0C67+QFNSmc2XLCfO+rfLqB25HIcLkQnwaJU6QA0uF0DJ+UWsOpNdUJuZo+Z6vNCXEq4hFH/jcL52PMlu61ERIVQ5Ikokio+fvx4VWnbHKQ6uhRjc3FxUe23atasiaefflq12CIiIsvn5eyFoTWHqmVpCSTzMwPdA2ENDEcF+zS4M1pIVmLHd4Dmdu2YFk8CzqX3pElvg9HuZZY22i26TwFcb1dWP/gncG4TAtwCVEaMLvC+lnhNBd4nbp4o2W0lIjJ10P3TTz9h0aJFqoWVjvTK7t69OypVqoQhQ4bg/HnjnYWUyenbt29X6er+/v5q3VLcrXnz5njssceQmppqtNciIiLTGFN/DN5q+ZYqmiZfpK2FYXBiGLSQFUiOAfbdrinj6AY0H4vSzKJTzIVnWaCrQReDpeOBjFSVESMn6mqW0VZdv5lyE4+ufJSBNxHZdtAdHh6Ojh07Zrvttddew5o1a5CUlKT6U8tcbKnuaAzSA3zp0qVqfVevXlVBuLQHa9u2LWbPno2BAwca5XWIiMh4opOj77lNRrutKeC+FJOkr/hcq7wXqpX1LOlNosLYOxtIT9QuN34IcPcr1fsvxN8d9SpqixYevhxreSnmoslooFIz7XL0Kf18fPnckBN2DQIaqOuhXqGo6FmxJLeUiMi0QbeklVeoUCFbu6758+erQFtSwdeuXauCY+lRbQzSQqx379761gzSG1zakG3cuFFVUl+5cqUKvomIyDKsOLcCvRb1wuZLm2HNVhy+U7W8L1PLrUtGGrBz+u0rdkDLp0t4gyyDYbaGxVUxF/Jdr++XgJ3DnXZi0WfUoo+LD37s/iOG1hiK77t+D09nngQjIhsOusuVK4f4+Hj9dRnhTklJwYQJE1RgLO3EJEj+999/i72RklIeGJj7vL8pU6agSZMmmDlT28uRiIhKjkajwawjs/DqpleRnJGM8RvG43TMaav9lSxlarn1OroIiL8dVNbqA/hrq2CXdhafYi7K1wNa3T5JkpkKLJsgHy7qqoeTB95q9RZ8Xe9McRSxqbHq84eIyGaC7rp162L16tX663PnzlUFzrp27aq/rU6dOkaZ1125cmVs3bo1z8fI60oPcSIiKjnpWel4Z/s7+Hzv59BA++W3T5U+CPOxzjaOF28m4eBFbWp5nSBvVAnkqJrVkOBr2zd3rrd6tiS3xqKE+nugbgVtivmhS7HqOLdIHV7T9lQXZ9cDRxbm+lAJuEeuGKk+f+RziIjIJoLuF154QfXeHjx4MN566y0VdEsRNRmV1pHiZk5Oxe+D2adPH2zevFkVTstNdHQ0srKyiv1aRERUNPKl96nVT2HhqTtfjJ9u9DQmtZoEB/vbaaJWhlXLrdi5jcD1w9rlivcBIS1LeossN8XcUke7XTyB3p/euf7fRCD53q45WZosvLThJZyNPas+f55d+6z6PCIisvqgu0ePHiqVXIqZvf/++6qV1+TJk7PXLtm7F0FBxa/y+uqrr6JixYp45plnMHToUDXqbZg+JPO5pY+3jKwTEZH5XYi7gIeXP4yd13aq6872zvi43cd4quFTsLOzs9pfiWHVcsOUXLICd49yW/FxaAp9LL11mE6t3kDNPtrlxBvA2nfveYi9nT2G1BgCJ3vtQM+2K9vw4LIHrXpaCxHZliIH3eLTTz/F6dOnVVVxGfVu3Lix/r6IiAhs2bJFtfQqLmkRJutq2rQpFixYoIq1+fj4oFq1aihbtqyaOy6F3OQkABERmdfGixsxfOlwnI/TTifyc/VTFYZ7V+lt1b8KqeosqbdCUnErB5Te3s5W50Y4cPr2FDifEKB2/5LeIosjx7NMmRBynJ+Pul3h3RL1+hhwuv33t+dn4NKeex8S1gszus9AGZcy6vqF+At4aPlDWHdhnbm3lojIuEG3CAsLU0GvYSVzIa29Ro4cqfp1G0NISAh27NiheoM/8MAD8PLywtmzZ1Wl9Fq1auG3337DsGHDjPJaRERUMInpiXhr61uIT9cW1qzqUxW/9/4djco2svpdmG2Um1XLrct2g1Hulk8CDo4luTUWq3+jO9/d/j14BRbLNxjoNPH2FQ3w7/PayvR3ua/cffir71+o5VdLXU/KSMIL61/A9we+VynoRERWG3TnRka9Z82ahf79jXd2WVIU77//fsybNw+XL19W1dLlcvToUTz44INGex0iIioYqSL8UbuPYAc7dAvtht/7/I5KXrcLH1m5fw5c1i8ztdyKJNwADs3VLrt4A40fKektslj9Gt4JuhcfuGzZlb9bPAWUr69dvnEU2Ppljg+r4FkBv/T6Bb0q99Lf9t3B7/D02qdxM+WmubaWiMg8Qbc5SLV0uRARkfnc/cW8dcXW+LX3r5jaYaoKwm3B8atxCL+mHb1vEuKrqj2Tldg1A8i8PQp63yjAVZtCTfeq6OuG5mF+avlsZCKOXI6z3N0k2Qr9v7nTu3vjJ9ppBDlwc3TDx+0/xkv3vaROCIqtl7di06VN5txiIqLCB909e/bE7t27URSJiYn46KOP8O233xbp+UREVPIyszLx/cHvVZXguwPvhoENrbpg2t1k1E/n/sYVS3RbqBDSkoDdM7XL9o5Aiye5+/Jxf6OKOR73FqlCI6DN89plaQv277NAVmaOD5XPo8fqPYbp3abD39VfzfkeUHWAebeXiKiwQXdkZCRatmyJTp06qbTx2Nj8WzHIHOxnn30WoaGheO+991CuXLkCvRYDfCIiy3I14SoeW/kYvjvwHdZeWIu/TvwFW5WVpcG/B7TzWx3t7Zhabk0O/gkk304hrjsQ8LGNqQ6m1Lt+eTg5aE+YLTl4BZlZFpxiLjq8CvhX0y5f2g3snJ7nw1tVaIUF/Reo1oV3nxiMSYkx5ZYSEekVuLKItP+aM2cO3nnnHTz++OMYO3Ysatasifvuu08F076+vmp+tRRQO3HiBPbs2YP4+Hg4ODhg+PDhmDJliiqGVpgAX6qUSzG2QYMGqWrl+QX4Ukztr7/+UpXMZVuJiKh4ZER7xbkVmLJzCuLT4vXteaSAmq3aee4mrsamqOUONQLh7+lS0ptEBZGVBez4LnubMMqXr7szOtQoizXHr+NGfCp2nI1Gm2oBlrvnnNy0aeazemqvr3sPqNkL8AvL9SkBbve+n1XnV+HtbW/j1Wav4v5q99tUpg4RWR47TSGrZsjDly9frka7N2zYoILsu9nb26NBgwYYOHAgxowZk2+vbgnMMzOzpwfpAvzz58+r9ZkqwLd1cXFx6oSFZCZ4e3Nem6lkZWWp49HPz08dr0S2cJxGJUfhve3vYd3FOy13gjyCVOG0JuWawFa9uuAQ5u65qJa/HtEY/Q2KTZEFf56GLwf+GqFdrtwOGL3UZNtoa5YeuoJn/9ivlofcVwmfDmkIi7fsf8DuGdrlsA7AyH8K3ItdPtsG/jMQt1JvqesdgzuqkfCcgvOc8N98sgY8Ti0r1ipU0D116tR7emEfP34cly5dQnR0NNzc3BAYGIi6devmOzKdX9BtqgC/tGHQbR78YCNbOk7ls3fZuWX4cOeHiEu7U1ipZ+WeeKvVW/B2tt0TeCnpmWg2ZQ3iUzPg4eyAPW/+v737AG+qev8A/k2a7r2glC7K3nvvPURBAUFERBAFJ+rPPXAriuLfBSoKyFBRFARR9lA2lL13S0uh0L2z/s85t+mAFlpImtHvx+eae5M0uSQnN3nvOed9+8LdpSBxE9n28XTuYODcv8r6fb8A9Qt6Qqlc7b7Nu2uRmaeDt6sGu17rAzdnG2/3eRnA1x2BNOUEGe76Amg1tlx/KkbtTNs5DctOLyu8TtT3frHdixhUa9BNe735nU/2gO3UjoNukSl89erV6NGjB8yptKDbUgF+VcOgu3LwwEaO0k5FsjSRKG1D3IbC6wLcAvBah9dkSTBH9/fBi5i8MEau39OqJj691/7rjVeJ42niIWBWZ2VdzPd9fJc4K2/R/XQ0zy3ejyUxF+T6zPtbYWBTO+jEOLkWWDhMWXf1BR7bWqF5/Otj1+OtbW+VKCXWKbQTXmv/GsJ9wsv8O37nkz1gO7WtWKtC30jVqlWTw7dF4Fteopf6Vrz88suyd7u4hg0bom/fvnIfhgwZgk6dOjHgJiIyIye1kwyyTUTG36VDllaJgFv4Y29R9ua7mbXcfuyYVbTe7lEG3LdgSIuiaRRLYmw8i7lJ3T5A84IpBXlpwLLHlbn95dQrohf+GPJHiePb1oStuPvPuzH74GxoRYZ0IiIzqFDQ/dtvvyE1NVUmNsvPL6iBeQMvvPCCHPJ9KyozwCciqsquHfA0pdUU1PGrg896fIaPun0Efzd/VAXJWfnYcPyyXA/2dkWn2jacTIqKZF0BDixW1l19gBYFQRhViEieVt1HSRooPgeXM5RkgjZvwAeAd8EJgzMbgd3fV+jPxUnGT3t8is97fo7qHkqVnTx9Hv4v5v/w3YGCOeNERJUZdIuM4p999plMXDZpUtm1L0X2cBGYT58+HbVqlZ1N0lYCfCKiqig+Mx7Pb3oevxz/pcT1fm5++P2u39E7sjeqkqV746HVKycghrYIhZOa2Yztwp45gD5PWW/5AODqbe09skuivQ9rpQzNFmXDxOfBLrj7A0O/Ktpe/Tpw5VSFH6ZnRE8sG7oMYxqOkRUavJ29MarBKPPuKxFVWRWe8CSC7YceekhmF585c+Z1tyckJKBLly5YunQpunbtih07dtzSjlVmgE9EVJWI5Gif7v4Ud/5xJ/459w8+j/lcZvMtrqqVzxG9/YsLMpYL97Ypez4n2RC9Fthl6tlUAe0mWnmH7Nvw1kXzoX/dfeG6UTA2q3YvoN0jyrouB/jjEUCvq/DDeDp7ymRqi+5YhDc6vlFiqo0QcykGmfmZ5tprIqpCbinLiAi2W7VqhWeeeQbbtm0rvD4mJgbt2rXD3r17MX78eKxduxaBgYG3vHOVFeATEVUFWr0WS84uweA/BmPO4TmF8xXFPO6zaWdRlR2KT8exRKUOecsIP9Stzt5Su3BkGZBxUVmvP+iGtZrp5qKDvdA2SplOcvJyJvbFKSW17EKft5QkekL8HuC/Gbf8UI0DG2NArZLZ71NyU/DE+icw6PdBmH9kPvL1Nx+FSUR0W0G3yGK+ZMkSeHt7Y8SIEUhMTMTvv/+Obt26yXWReXz27NlwdnbG7aqsAJ+IyFGJ4PqPk39g6J9D8eWRL5GWnyavd1G7YEKTCVh5z0q0DWmLqoy93HZqe7ET8h0mW3NPHMaI1kWjPH7dU/68Olbn4gHc/Q2gKvhpu+lDIGGf2R5+5v6ZstRYSl4Kpu+ZjjEbx2DJySVMtkZE5g+6z507V7geERGBX375BZcuXZJZxO+9915oNBosX75cBsjmUpkBPhGRo/nn7D8YsnQI3tj6Bi5kFv2AHhw9GMvvXo4prafA26Vq9+qKGsXL9inzV92c1RjczA5KJRFwYTcQv1t5Jao3AaK68FUxg0HNasC9oEb38n0JyMkvWdLVpoW1AboWlJs16IDfJwL5WWZ56LGNxmJg1MDC7aTcJLy9/W0MXToUK86sgE48HxGROYLu6OhoWRu7X79+sqSXqKM5ceJEGYyL+dTbt2/HwIFFB6TbYY0An4jI0Yhh43EZRXOV2wS1wU+DfsIHXT9AqFdRiaCqbNXhRKTnKj+YBzWtAW83nsS1u17u9pNEIgJr7o3D8HLV4I6CE08ZeTr5+bAr3V4AajRX1q+cAP5+wSwPG+Ydho+6f4Tf7vwN3cO6F14fmxGLl/99WebIWHx8scx8TkR0LZWxAlkyWrdujcOHDxdmEy+eaKdNmzbo1auXvI8YDi4C9PJycnKCXl/yTKparZbDxVu2bCkfUyzr16/HrFmzULt2bRlwN2jQoNzPUVWVt2A73R6DwSBPQgUEBMi2S2QNIsGP6G0R2cdNxHDI/kv6yzmKk5tNRoQmgu30GmNm78B/p5REcj8/0gEdojlVyeaPp+kJwGdNld5Mj0DgmSOAs1tl76rD2nHmKkZ+u12ud64TiIUPd4BdEdnLv+kGaAt6ue+ZDTQbYdY2+u/pfzH39FzsvlQw2qLAS+1ewv0N7zfbcxHdKv42ta1YS1ORB92zZw+0Wi0OHjwo51SLbXF54MAB7Nq1Sy6mQFw8uSlg/uijjyr8DxB/KwJ8MVdbLKbHFZfii1gkV7uVAJ+IyNEkZiVi4dGF+O3EbxhaZ6jMvmsiho4vHbIU1TyqFX4BU5G45GxsOa0E3JGBHmhfq2S2YrJRu2YrAbfQ+iEG3GbWrlaA/Dycv5qNLaeu4vzVLEQGesJuBNUBBn8K/PGosr3iGaBmKyCwttmeorF/Y8zuOxsxSTGYfXA2tiZsha+rL+6uc3eJ+xmMBlmCjIiqtgr1dJdF9FKLAFkE4aZAfP/+/bKclwiSr+3FLk9Pt1BWgJ+XpwzdMVeA78jY0105eDaRKps4dIselp+P/Yz1seuhMyoBiLvGHWuGr5E//thOb+7jVcfw1YbTcv1//erhiV51Lfq+kRmOp9oc4NNGQE4yoNYAUw4BPpyHb25fbzyFj/45Ltcf7RaNlwc1tL/m+8ckYP9PynqNFsCENYDGxSJt9PCVw4jPjEe/qH4l7jt161Sk5qbK3m+RsLKqlWMk6+FvU9uKtcwSdJf1Rh89elQGy2PHjr2loNsSAX5Vw6C7cvDARpVFDBf/8/Sfcu7gmbQzJW4T2cjvrH0nnmj5BILcg9hObyJfZ0CnD9fhSmY+NGoVtr7UC9V8OETZ5o+nMT8Cfz6prDcZDgw31ekmc7qSmYeOH6yDVm+Ev4cztr3cG24FCdbsRl6mMsw8WTmxhg6PAwPer7Tv/Ks5V9H3t76FGc7r+NXBvfXvxaBag0o9MUpkTvxtasfDyytCHIQaN24sl5upSNwvAvRmzZrJRdTwvjbAJyJyRFnaLEzbOQ3/nPsHObqcErcFuAVgWN1hGN1wdKnBNpXun8OJMuAW+jcOYcBtD8Tvhe2zirY7PGbNvXFoQV6uGNCkBpbvT0BKthb/HErE0JY1YVdcvYARc4DZfQBRV3v7V0B4W6BxySHglnI+/Tz8XP2QlJMkt0+lnsL7O97HJ7s/Qe+I3rin7j2y95vDz4kcn8WC7ooQQXNlBfhERPbIQ+OBnYk7SwTcrau3xsj6I9Enog+cnZhxu6IWbD9fuH5/hwizvVdkQef+BS4fVtbD2gJhrflyW9CY9hEy6DZ9Xuwu6BZEJvN+7wF/P69sL30cCG4IVLN8Mt5W1Vth1bBVWBu7FouOLsK+JKVuuMhwvvLsSrmEeYXJXBwTm01k8E3kwJjZgYjIhlzJuSLnab+3/b0S14vpM3fVvguezp4YVX8Ufr/rd8wdMBcDaw1kwH0LTlzKwM6zSlK52sGe6MiM5faheC+3KBNGFk+oVq+6l1zffT4FxxLT7fMVbzcRaDZSWRcZzX+5H8hNq5SnFidExXF6/qD5styYmNtdfGj5hcwLWB+3ngE3kYNj0E1EZGWXsi7J7OPj/hmHXot74b0d7+Hn4z8jNj22xP0eaPQANty7Aa92eBV1/Znw63YsLN7L3T6SyY3sQfJZ4PhKZd07FGg0xNp75PDEyT7x+ShtdIhdEcnLBn8GVG+qbF89BfwxWQy1rNTdqB9QX5YUWz9iPT7u/jE6hXaCCioMjBp43bTLV/59RebuSMpWhqYTkX2zieHlRERVifhBdTbtLDZf2Cx7OPZe3lvq/TZd2CQD7eLlv+j2ZeXpsCQmXq67OasxrHUYX1Z7sPM78elR1ttOADilolLc3aomPvz7GHK0evwRE4+XBjaEl6sd/nx08QBGzge+7QHkpgLH/wL+nQ50f6Hyd8XJBQOiBsjlYuZFWXWiuGPJx7D8zHK5vLP9HTQNaoqe4T3RI7yHTMbGDOhE9scOj5pERPYdcA9bPgwnU06WenuUT5QsOdMvsh/q+der9P2rCv7YG4/MPKXE2pDmNeHrzvnwNi8vA9g7X1nXuCm1ualS+Lg5Y0iLUPy8Kw5Z+Xos2XMBD3aKss9XP6AWMOx7YOFw5QTOhveAoLqVllitNDW8ri93tyVhS4ntg1cOyuXzvZ/LOeA9I3qiS2gXOWfcTXweiMjmcXg5EZEFGIwGHE8+jtXnVpe4XvRQ1PQsmYyotm9tTGo+Sc7T/nPon3iy5ZNyGCJ7MyzwvhiM+GHL2cLtBzoWDZ0lG7ZvEZBXMJ+46QjAM9Dae1SljO1YFGTP2XJWfo7sVt0+QO83StbyvrAbtmRCkwlYPHgxHm326HUnX8Uc8PlH5uPRtY9i6LKhFaoARETWw55uIiIzED98zqWfw86LO7EjcQd2Je5Cal4q3Jzc5LDA4tnFe0X0klnIu4Z1RbewbqjlW4vvQSXZeOIyziRlyfX2tQLQpCZr5do8Me92xzdF2x0mW3NvqqRGoT7oVDsQW09fxbmr2Vh37DL6NqoOu9XlGWVe976FgC4X+GkU8PA6wN82TsKJE64NAxvK5YmWT+BCxgVsjNuIDXEbsOfSHuiNenm/ltVaXndydua+mbKMpKhuEe0XzQRtRDaCQTcR0S3QGrQ4dOUQ9ifuwb6LO7E/+Qiu5F+fDTdXn4sDS8aitWsAoNYAamfc7eaDu31aATo34Mo5wKAGfMMAtRPfCwv7/r+iXu6Hu0bz9bYHp9YAyaeV9VrdgOosD2oNE7rUkkG38P1/Z+w76DYlVkuNVcrQZSUBi+4FJqwG3GzvRFyYdxjGNBojl7S8NGxL2IZtF7fJk7bFZeZn4tsD30JnVKbPiCzpIjBvXa21HIougnhnNafTEFkDg24ionIMFc9NuwCPKycBsVw9hbQrxzAWZWfy9dYb0CY3F+1zcxGetQrQKz0TZXJyAQKigZCmSv3hmm2UdY0L3x8zOZKQji2nlKAhKtADvRtU42trD7bPLFpvz15ua+lZvxqigzxx5koWtp9JxqH4NPseKSKOrff+CHzfV+n1TjoG/DQaGPMb4FwysZktEYH0gFoD5HItMcLKFHALIkAXPeRiEVzULmgQ0ACNgxrLoeuB7pymQVRZGHQTERWjM+hwNmEnjp5dh6NJ+3E0Mw7H9Vnon5WFN68odZ2FIAA1w0IR76wcRr0MBjTPzZNBdrucXDTI16JC/db6fOVHn1gO/qpc5+wJRPcA6vYF6vUHfEL5Xt2G4nO5x3epBbW65LBMskGXjwFnNijr/lHK54CsQnxeHupSC68vPSS3f/jvLD4d2cK+3w2PAGD0YmB2HyAnGTj/H/DrQ0qWczvMjt8lrAsWDVqEmMsxchi6uBSBt0m+IR8HrhyQSdmebvV0ib/dd3kf4jPj5RzyKN8o9ogTmRmDbiKq0o5dPYqtp1bgdOIenE4/j1P6TORdG4upVTjicn2P84SsfKg8/dDCKwzR3lFQ+4QAXiGAR6BSnkYEzeJSDCs36JRFBNe5aUDWVSD7KpAeDySfAa6eVobQittNtFlKWRuxQAVEdQGajQQa3WWTQyBt2eWMXPy5L0Gu+7hpMKwVy4TZhR2zitbbPcopGFY2rFVNfLL6OFKztVh+IAEvDmyA6j52nj07sLbSuz3vLiA/EzjxN7DsCWDoTHGmAfZEDB1vGtxULg82flCO0jqTekYG32I5mHQQsRmxMo+Ip/h+KkbUBBclygSNWoNo32gZgNf1r6tc+tVFNY9qTPBJdIsYdBORQ8vWZiMuI04u59PP4756I+EhgtzYbcD5LdiatBMzvIr1aJTS+Vldb0C4ix+M7e+BqnojpcRMYB2MEMH1NUlsbosuH7h0CIjfA8TtVHr4xFxDyajMPRTLyueB5iOBDo8BwfXN9/wObO6Wc8jXG+T66PaR8LTHOsNVTU4KsP9nZd3FC2h5v7X3qMrzcNFgdLsIfL3xNLR6pRLAywMb2v/rUrM1MGqRUkpMnPg88DPg7gcM+NC8x/hKplapUce/jlzurX+vvE70fCdlm75Xihy6qoxgMI34OpFyQi7FiUB9fJPxeKTZIyWuF4lBr601TkQl8VcHEdk9vUGPo8lHZWAdmx4rz+SLbK/i8krOlRL37bDqHTTOTCncruPuBngpc3tVRiPCdXo01HijoW9tNKzeGg1q9UZA9eaV0+Mh5hjWbKUs7SYqWZsv7gNOrAIO/abMOxR0OcCeucpSuzfQ4yUgvJ3l989OpeVoMX+bMv/exUmNcfZaY7iqiZmntHWhxf0c3WEjxOdn9r9n5UmsBdvOY3L32vDzcIDcE9HdgeFzgMUPAEZDwSgLFTDgA7sOvEubEy6Wa/2vzf8KA+2TKSdxNu1sYZZ0kyxtlqzIUZwI4rv83AUhniGI8I5ATa+acgn1CpUJ4MR6kHsQs6hTlcegm4hsvqc6MStRLhezLiIxOxH1/eujT2SfwvuIIXSj/xoNo+gNvonTyEfx3MdNjC54XxWCOqFtEVW7P9zDOwAaV9gEEeibgnARWMfHAPt/UhYxDFI4vU5Z6vYHer0G1Ghm7b22OT9uPYeMPCW50LDWYQjxtfPhsFWBQQfVrtkFGyqg/aNW3iEyqebjhhFtwrBwRyyy8vWYs+Ucnulbspa03Wo4GLjrS2DZ48rooh0zlWlBAz+yu6HmFSUyoRfPhp6vz8eZtDMyABeB+KnUUziXdk6WIStOlMoUTN/TpREJ3EQQPrvfbFT3LMp6L+6fkZ8hh637uPhw6Do5NAbdRGSVnumk7GS4qnyRmadDdr5eXq6NW46DyTuRnp+CDF0yMrUpyDUoNZWLax3YB855zeGqUcPXkIbqqXsRpHZBkiGvxP2CdHqE67QI1+oQrtMhQqtDK7Un0LA3ENlJLgHVm+BOeyjVJXpawlorS+/Xgb0LlJ4YUfJGOLlKWVqMAfq8CXgFW3uPbUJWnq4wgZrImyZ65cj2uZxZDZXIdyCI5Gli3i3ZjEnda+PnXXHQG4yYu/UcJnaLhpejTNkwTWMwBd67vlMC7zs+dfjAuzgXJyXTuVhuRJz0bhbcTAbk6fnppd5HJHATwfmhOB326xORo9UjT2fAhks/4r8ryhQSZ5UrvJ0D4eMciADXYAS6ByPALRDB7oGI9IlE65AW8HV3houm6rwH5Fgc5AhpO3bt2oWpU6di69at0Gq1aNq0KZ599lnce68yl6Y88vLyMG3aNMyfPx9xcXEICAjA4MGD8e6776JaNZa4IdtiNBoLz04bDEacuBqHtec2IzHzKi5npyAlJwVp+WnI0qUjV58BLTJhUGUBBmdknni7xGO5hmyGi/+Omz7nmbgYJGyfiLbq46ijVpJjjfb1gRpGGVibgmwPoxGZ7qHIrN4JrnW6wq9+N6jEfGx7Hyookqh1fBxo9wiwbxGw6SMg/YJy274FwLHlQM/XgLYTqnziqZ92xiIlWytfmruahyIi0MO67x2Vi/v+uUUb7SfxVbMx4QEeGNqiJpbEXJDTNxZsPy8DcYchAm+RAHPpJGWo+Z45QF4GMPRr2xkJZQPf/RdScpCeGoaBAe8jTpWNc1ev4Hz6BSTnJSLTcBl69VWonVOgEotKjwlz95V4DLcaJ+Hsp6xrjXlIzk+Qy7lrzrXrMhog58I4uS5O7ojgWxv0LVROefBw8oWXsx/8XP0Q6O6LYE9/hHoHoKZPIMJ8AxHuUxPeLt6V9roQlYVBtxlt2LAB/fv3h5ubG0aNGgVvb28sWbIEI0eOlMHzc889d9PHMBgMGDJkCFatWoUOHTpg2LBhOHnyJGbPno1169Zh+/btCA5mDxaZoe60LlcmPxGLm8ZNzrkqbt7heXLYl5jDlZaXjpScDKTkpiM9PxNZ2kzk6LKQZ8hGXTwJbUYdXM7Iw5XMPBjcjsMj4ofSn7jgBLUMeZ3yAVU+YCyaC2jUFX0xGvUugN4LnjoNqukMqKXPRhNdMurr0xGuS0C0pqgWqfBwmnKG/YShJnYZGuArQwN5eTE3EBBTuI8B3mvOol7IFdSr7o3GoT5oFeGP+iHecLLX0lGipE3rB4Hmo4DdPwAbPgBEeRiRHf3v55V54CIDbxXtJczV6vHt5jOF24/1rGPV/aFyStgH54t7lPXghkrZPLI5j/Wsjd/3XoDRCDnHW8z1dnO2g1FD5SWSVYpRUL8/Ir6QlONp1mVg5AKgigVxYkTDscR07I1NxdGL6TiWmIETiRmF03ZK8ilYbj7lQJcthqobodKkQ+WcDrUmTQbS1zLqizKti1FxYvEMPge1OgvZRuCKKPohlozrn0OTPAo11N1QzccV1b3d4OaRjO0ZX8rh7L5u3ghwVxZvVy94ajzh6eKpXDp7omNoR9njX/Q66OXcdFNHA1FFMOg2E51Oh4kTJ0KtVmPz5s1o0UKpXfnGG2+gXbt2eOWVVzB8+HBERkbe8HHmzZsnA+777rsPCxcuLPxgz5o1C5MnT8Zrr72Gb775xly7TTZytlhr0Mr5U3n6PPi4+pSojykSgZ1OPS1v0+q1cpiWWBf3l4shXwbQ4m8mNptY4rG/2PsFtsRvKRFgiyVXn1vift1D7sSAGk8gKSNPBs+X0/OwNvsLGFTXf/lda198PHTpRSeC1PqyexKNBheoDB7QGH3gpvZD83o+8HP1h6eLBv6aPARqmyEwzx11ss4iIv0YfLP2Q3WDedp6lRPi3evjuEsT7FU1xE5dXZzLcZfBf2nED4Q951PkYuLp4oTm4X5oE+mPLnWD0TLCD85OdjZ8TfS8dJgMNBkOrJ0K7FuoXB+3A5jVBej7NtD2YVQ1v+yKk+1Z6N+4ujzZQrZPtbNYmTAxl5s/cG1S7WAvDGpSA38dvCiPuYt2xGJ8l1pwKE2HAy6eSu1ukdTv7GZgziDgvl9EPy0clVZvQMz5FGw9fRUxsSky2BaBbnmIj2uAhwsCPJUl0MsF/h4u8HBxgruzE1ydTZdqqNBU5mIRJ27kN70YnabNRnJuEq7mXkZGfhoydCnQBFeDq281pOZokZqdj5TsPOSrlGoUN5ORrUFKRjqOXJRPAG/340DUcSSIn0Glj4YvNF/bCkHOznB3VsFDo8IcfRy+y4+HO9RwU6nhJi+d4K5ygqvKCW4qDdzUGtR19sVkn8bKaAlnN8DZA/9knUe6ygg3jQfcXDzh6uwJZ40HnF084eLiJRdnFy8Ee4fB1yO48LgnfiOK/0SwT/ZNZRTvJt221atXy17uhx56CD/88MN1gfS4cePw1ltvySD8Rjp16oRt27bh3LlzJQJ08TbVqVMHly5dQlJSEtzdy1eaIT09Hb6+vkhLS4OPjzjzaCP0ol5xHrJ1OfLMoUH8ZzTIdaO4NBoKLw1GPYLcAuHh7F4iudbZjNhi9xGPABhUgB4qZb3gMTuFdpI1J01MmTnl3xRbRJZOUSbDdCl6fu+sfWeJ3Z5zaA7iM+Pl7XIxFlwadMjJzYFKo5J/P6TOEAyOHlwiu+eYlWPkbaYAu3jQXNziwYvRMLCoBMvy08vxyn+v3PQl9Xf1x/oRG5Geqyv4UsrH/x14G3uT1930b7VpzZCbMLrEdZ513ofa+fpvJKNRBRhcYRSL3g35V/pAn9kUgZ6uqObtigAfPXRu+xDk4Y8QT2WIV4RfMGr5ByPUzxtuKh2QfBa4fBi4dAS4dFhZN81NvhFRNiisLRDREYjsCNRso9TBLqWH82JaLuJTcnAhRQx5y8aJSxk4npiB+NSCbMhl8HbVoGPtQHSrF4zeDauhhq8dlkE5vxVY+hiQosxlluoNgGHITCTnGOSUFXGC0JFl5+vQ7aONhSdgVjzZBU1qsra5zcu4BOOMxlAZtDC6+UH17NFSP+NkG44kpGPQ5//K9SAvF2x6vqdjluOL2wUsuhfISZabRq/qSOv/BXwa93WYY+nFtBxsPJ6ETceTsOXUlTJ6sYvU9HNHgxBv1K3ujYgAD4QHuCPc3wM1/NzgqrH8iAcxnS05JxuxKZcRm3YJiVfOITXlNDKzLiIn9wrytCnIN2RgUKoBTfLS4I8M+CILWz1c8HhI+aZq7jsbi+L/kk/8/TDX7+a/pdvm5OKHxMslrhsRGoJjrjfP8v90cioeTs9STvY4u+Oqizt6+BqgMQIuKhWcoYaLSixOcFY5wUWlgbNaWd4LG4QIr1AZ5Itle+Z5LIzbCDc3EeC7wcnJBRrTpVoDjUoDJ7WT7PWf0HRCif0QHTaiIoy4n5PKSV6KwF+siw5B06XITn/tvP+YSzHyd7W4v2lxUjmV2BZLdY/q8BK/6wqI38QpuSlyn1Qoeg7T33qIf5cNKm+s5YBHRuvYuHGjvOzXr991t4lgXNi0adMNHyM3Nxc7duxA/fr1r+sRF42ub9++spd79+7d6Nq1K+zZmf9+RvSGx9EzMgzZ5fjC+uRSEvplFwVLx11dMDY0pFzPteXCVXiKM4QqJ3nWcZW3C771vHnTb6H2wp0H/1F6ETVu8nJ10gYcyr96079t5d8ACO+t/J1KJd8/U4bPmzl7NRX63DSZAEokGDt4qSBL9U2k5GSizqt/l7jONSQDzn4iSHaGUQzjNrjAaHCWQ7rlpdx2gT4n4rrHy704DBq1Gn5u3gh090Gwpy9CfPwQ6u2L6j7uCPYWQbabHLIV6OkCjal3WJzHy2kGpCcAaXHA1RjgxGlA1Ma+eka5rhxZxiF6+0OaKPVTQ0UG79ZKfexyJD0TQxxrBXnK5VoZuVoZfO+LS5Vn8GPOpyIxvajnX/zQWH3kklxeWwq0jvTHwCYhGNi0hvyRYRdEkrhJ/wFr3gB2f69cd+IfqL7rDqd+nwMB3eHo5m09XxhwD2oawoDbXuyZIwNuqdVYBtw2rlGoD+5oVgN/HRC93fkyqdrjjjiNI7wtMGENsOAeIPU8VJmX4PvH/TDmTlNyZ9hxoL3yYCL+OpCAmNjUMu9X3ccVbSID0CrSH83DfFEvxBs+bkUj8ipNdjKQdAy4ehrq5DMIKlhaiRP5+aWMLTcpNhq8W04u9p6NRaZajUy1ClkqNbLFpdxWI1ulrOeKYO+ahwnS69EwLx85KhVy1Sp5nzyVCjnX/I51K6U/U9y3PFxkt78eyEuXi9bJCfCtCZ0K0MnfTnrldmPBcbKY/I3vA9qi6+O9PLExOPCmz1nNoMKE7YtkkK8E+x74XXsOq7UlS66WZqBHPTwb0Bt6OEEHNXQqDSZd+BI5xpIdSqUZ4zoQTZ3qQWcA9EbgrO4i5ugXl3pfjdEJj2Q/gM7d+6NZ4yawRwy6zUTMuxbq1q173W0hISHw8vIqvE9ZTp8+Led0l/YYxR9bPE5ZQbdIwiaW4mdfhLTsPBg1Nx8qXFni0/IRbHQH9K4wGm8edGcZ3ZFR7BiWa3SGUV++ZCZZWiNURnHGVix50DurYXS7Phi7Vm5OJjJOLSl5ZUgwjK43f96sf79BxoqPoYcaeXBBmsoN7mGeUBtVUBvFB09dsK6GSiwGJ3kJowYrF82FJt8fuUYX5MAFKS658PVqDZ3RBTqjq7zMN7pCa3SDwSgCaCcZOIsA+lp5iUOQl3h3yW8cUafTTYNAL1c57EsEzIHhrgj2dkGwlyuC5OKCYO/u8ktVDu/W5iglqnJSgNxLQE4qkJoCXEyBKicF2WKeW/pFIDMRyEiESldy+HpJ1w/JM4qDfHB9IKg+jNUaAjWaA8GNlLrVJd4U0/t4e+pW85TLiNY15XZiWi52nkvGllNXsePMVaTkFD2HaTj6u38dlT82hrQIlUOVbT9TrzPQ6wMgqj9UK6bI9wkpSXD6bSzS+74HlZiv6KAycnWYuVGpaS5a/sQuteQxkGycXgvVjgVQGd1hVKmhbzIOar5vNu+RLlFYeeCiDAfE5+6u5jXg42brx8db4BEOjFkF1dLJUMVtl7EPVrwK4/n9MIqKEeJ7zA6IYeL/HErE8gOJ8uRzafzclRFfnWsHoXWknxzxVTxmNBoMlj2m6vKBqydlgK0SQXbScWU989IN/qjsk+JG0UPqEQi4+wFufvJS7eYHH3c/eLv6FPQMu8OocUOm3hmpWidczXPC73lGpGTpcSVHj5RsHa5kaaFN0iEtUwetUXy/GOEGPTyhg5NKC5UqHxp1PmJhwDCdG5xVOrgiH27QwvvyBTRxyoWTKg8qlRZqlU5eigRzUOsAcakyICvXBzv0WrghH+6qfGSp8tEwWwW9CtCqgHyVCvlQQatSQQsV8uX1KhjFiQCjKzKMmhK/ncvzW1ml0yEj/nCJ63KCA2H0uHlHgybhCDwPbSlxnSE8FEb1zZ+3wfnF6Jpd9Htxv6sLfihjFIKTwYAxlz7G3pN+SKtVepxkLenl/CxweLmZiB7uNWvWyIBYDAO/Vs2aNZGZmSmHHpRFZDzv3Lkz7r//fixYsOC627/77js88sgj+PTTT/HMM8+U+hhvvvmmHMZ+rfApi6F2tc1hGURERERERPbGkJeNuM/u5fDyqubll1+WJcqK93SHh4djy4s9bGpOd77OIOce6w0G6PQikZgROr2Y0y3WlevkYjBdGuR99HqDvE5ruq/eqDyG/Dvlvnp90WOI+4hF/L18LPkYRX+jLOKxRBlOHWDIh1qfD7UhD07i0pgPjSEPakM+nPRaaIz5cDLkwcWYD1do4Y48uKvy4I5cuBuVdTfkwRPKpQfy4IpceelecJ2LGXpqbZXR1QvwrgF4hSiX3iEwBkQBflFAQDTg5n9tp7vNO5uUhTVHL+Gfw5dwOun6muG1gzxxf4cIDG5aQyaGsVl6LbD2TahFSbECxgaDYRz0iZLoxUGIIa53fvEfsrUGiHKufz7eGTX97WRaQFUmeo3m3wnVxQNyM+3O7+HZoDfU9lpZoIoROTTE505rAFw1Kqx8sguCvB23tJaYT5yzawG8trwPlTZbXmdUO8HY+Rmg/WTAyTZ6+vO0Biw/kICFO+Jw5sr131/RQZ5y5Fa/RtURHVxJPfVi1FXcLqjid8lKBbh0qPA1vBGjm48cDYfgBjAG1gH8o5TFJ8xmXu+yGAxAVr6Sb0f89hVTB5VFWRfTCbPy9cgR6wXX5Wv18jduvt6AfPG7VmeQv33F72flOmVbjmSXydaU2X3i0iC25boRRoP4v+iTN0KjVkEths2rlWmP4tKp4DqNygA3lRaeooddnQ8PVR6cYYSzSg83tQHOKgNc1Xq4yHU9XFTKdcqihzN0cFYZ4SwGmqsBJ5URTnJ6pXLppAbE4dypYBHrcrv49aI3WC3mf6vksV+sq9VOMm+C3E+1Gs51+8C5uo31dKenI+Kzm9/PtlupHRET6IWyerLFG+Lv73/bj1H8fqVxdXWVy3WP7eEKHw/b+gIMtp1zALdNTAtITk4uX4IqkUROmwXkiyVbWZfDt8Vl9jXr2QX3ySn4m2Lr8n7F/l6fL84cKI8v5kSKdVFftCLEvPeC5B2mRBzKHB8PJYmZewDg4a9cuvsDHuIyAPCqDvjUAFwdLzt0i0hXtIgMwP/6N8Ch+HQs3h2HZfvi5RencPpKFt5ecRRfrD+F+9pFYGzHKIT42mIQ6wrDkI+Q7RsKz3/fgUq0jeO/AtmxwOjFyrA7B/DB38dlwC3c1y4SjWo6xr/L4cXtBBJ3yJNyxpBmyItsB18PF4dJUuXoxG+MMR2jMGfLOeTpjPj233OYNrwZHJX4ztc3HQqvJt2h/uMRICFGiXb+ewc4sQQY/BkQ0d5q+3c5Ixfzt53Hwh2xSM4qObfW200ja6yPbBteObku0uKB2G3A+S1Kkk8xXPxaJc6tqZTpZjVaANUbAdUaK5fiRL4dVzLwhyvCAjxt97cp3TKVrnzxFYNuMyk+37p169YlbktMTJRDy0XpsBuJjo6WH4qy5n7faN442RFxRtbJF3DzrZzTq4aCIFz0dIpASySVE8nITMnl5KXpOvv9QrM0cVa4aZivXF69oyFWHU6UP2p2F5QfS8nW4uuNp/Hdv2cwrFUYHutRBxGBtjelI7fZWHiENoBqycPKCRtRVmzeYOCBpYBnyVrt9uZwQhp+2R1XmIV+Sh8eK+3GjqIyYcZ2LBNmj57oWQe/7bkgcyos3hOHBzpGOn4Cw8DawITVwKZpwL+fKN+xl48AP/QDWj0I9HwV8K5eabsTezUbX204hT/2xsue0OLaRvnLE8MDm9SAu4uFsouL7tWrp4HYrUqALZbU8zf+G99woGarooSpIqeL6NUmcjAMus2ke/fu+OCDD2TpsFGjRpW4TdTdNt3nRkQZMBGYb9++HefPn7+uZJiYM+7p6Yk2bdqYa7fJ0Ykzm2qRjOzmZSqo/ER29CEtasrlwIVU2buz4kCCHAomlp93xeHXPRdk0jWRyVfUs7Up9QYA4/8G5t8DZF8BEg8qtWfHLgV8QmGPxDHy7eVHlKF2AJ7sXUcmCyQ7ICodHFmmrHsEAU3uEZlprL1XVEHi8/Z077oy6aT4HL61/DAWP9pRnrB0aE4iaeVrQIM7gOVTgIv7lOtj5gEHfwM6Pg50etKigeS5K1n4siDYFlPqTMRwYpFdfkKXWmgW5meZE/ui5KcpwBaLSKxaFnGiXwTVosKGWEQJUK/yle8isndMpGYmOp1OlvqKj4+XQXOLFi0Kh4qLQFrU3T5+/DiioqLk9RcvXpS31ahRo8Rw8Tlz5mD8+PG47777sHDhwsIvq1mzZmHy5MkykZooG1ZeNlun28FwCA9dSs/Fj9vO4cet50vUNxVzle5sHopn+9ZDZKCnbbXTKyeBeXcBGQnKHfwigXF/AX7hsDciG++kBXvkemSgB1Y/061SasWSGax7B/h3urLe7XkYerzCIZF2Ssw3HfDZ5sL5w1+ObonBzezzRN4tfecb9MDO74D175YsYSWmYbV7BGg30awjikSw/fn6k1i2L6FEsC2GkI/pEImxHSNl5nGzESPmRN4F01Bx0aOdW3aCYFk2tWabgiC7IxDWDhC5X6hS8Ldp5ShvrMWg24w2bNgga3K7ubnJ3m5vb28sWbJE9lpPnz4dzz33XOF9x40bh3nz5skgW6wX/4AMGjRI9o536NBB9o6fOnUKv//+uwzYRR3v4ODgcu8Tg+7KwQMbmaTlaDF3yzn8sOWsXC/e4zC6fQSe7FVX1ji3mXaacg74cYhyKfjXAh76W5mjbydE8pm+MzbhQkqO3P7mgdbo3zjE2rtF5aHNBWY0ArKvAmoNMOUQDF7VGXTbsXVHL2HCvN1yvaafO9Y+291yw5lt9Ts/MwnY/DGw+wdlepeJxh1oMRpoPQ6ocetz3q9k5uHzdSexaEesTAhrIkq1TegSjXGdo+Dr7myez6eYr14YZO9QpiWVxcUbiOhQ1JMd2hLQcMSRtfC3aeUob6zF4eVm1LNnT/z333+YOnUqfvnlF2i1WjRt2hTTpk3DyJHlq4krDt7Lli3Dhx9+iPnz52PGjBnyoD5hwgS8++67FQq4iajyiR86T/epi/FdorBge6yc4y0S2YgfRj9uOy/nPD7cpRYmdouGt5sZfhTdLpH99aF/lHndV08BKWeVIPyhlXYzx/v/1p0sDLg71Q6UmXjJThz6TQm4hUZDlZM9Ysgq2a1eDaqhW71gbD6RhPjUHHy29gReHtQQVYpXMDDoI6DDZGDjB8owc6Me0OUAu79XlpCmQIsxQMM7Ad+a5XpYkeV69r9n8e3m0zLbtYmfh7P8XnmwU9Stf6+IOQHi5Gv8HuDCbuDCLiDxgJKktSyi9rUIriM6AVGdgepNlPwwRHQd9nQ7OPZ0Vw6eTaSyZORq8d2/ZzH73zOyDIhJgKcLnutXD6PaRshSGFZvpyLD7JyBRUlvqjcFxi1XstTbsKMX0zH4i//k0EoXJzX+ntLV9ubQU9k/8md1BS4dVLYfXgeEteHx1AGcScrEgP/7Vw43F8e3ZY93dqikahX+zk+NBbZ9DcT8WHpPsZjnXG8gUKurkkxMVA0pRpRUFUkiZ6w5KXu5TTxcnPBIt2g5Z7tCwbaocpJ8Grh0WFlEXg8RbIscHzciMohHdlYC7aguQFA9JmC1YfxtWjk4vJwq1BDo9vDARjeTlJGHL9efxKKdsTLZmknDGj54Y3AjdKwdaP12Kno5fhhYNMc7vD0wdtl1PwBtqVbuPTO3Yl9cqtwW2cqn9Kln7d2i8jq3BZg7SFkXgcbE9XKVx1PH8MW6k/hkzQm53rSmL5Y+3rnSTjBa2i230ZxUZXTHvkVKkFsaMc1CBOFiCaqP44ZQfLA9D9sua5BXkBRVvI73tQvH073rlT5dSZzQystQgujUOOXYblrEiKak44C+KHgvk6iHLeZhi15sEWyLkVGOnhjPgfBYWjkYdFOFGgLdHh7YqCIlXT5efRzL9xcEtgUGNQ3BywMbIjzAw7rt9MoppcfblIFWDH0cMc8mhwzO3XIWby4/ItejgzxlLzeTp9mRX8YAR5cr6/fMBpqNkKs8njoG0ct9x+f/4uTlTLn92h0N8XDXaDgCs7TRy0eVrP3HVwIX95frT9KNHshxCYCfry9c3TyURGWCGAKuy1Muc1KUKRs3GhZeGjGqSSQ9C2ujXIoyXh4Bt/API1vBY2nlYNBNFWoIdHt4YKOK2nUuWZbUORSfXnidi0aNR7tFyxrflkg8VO52Kn4AihJi+cqPZbSfBAz40KZ6OE4nZcof9LlaZf7vTxM7VMpoATITMdz2/5ordY29QoApBwGN0ovH46nj2HM+GcNmbpPrbs5qrHiyK+pUs//pH2Zvo6Js3un1QOx2GON2QHVFGSFgESo1EFAbqN64aKnWiL3YDojH0srBRGpERDasbVQAlj3eBUv2XMBHq47hSma+7Bn6Yv0p/B4Tj7fuaow+1koIJoY13jsPWHivkvxnxyzANxzo9ARsgVZvwLO/7CsMuEVZHAbcdkaUVRIBt9B2QmHATY6ldWQAHuwYiXnbzsvP6zO/7MOSyZ3kCUYqxicUaDkGMYF34PXzhxCXm4A6qgTUUcejsfNFdK+ej0iXDKiyLgFZV5WEbNf2ZItg2skVcPNVkmCKJGfiUszDFsPCRWUKcSlKQjKjOFGlY/ZyIiIrEfPy7m0bjoFNQ/Dl+lOyzJiY7y0y/j784270aVgdU+9sZNEh52Wq0we463Ng2ePK9upXgYBaQIM7YG1fbziN/RfSCoeVi2H5ZEfys4CYecq6k4tSPokc1ksDG+LfU1dwJikLB+PTZKmr//Wvb+3dsilXM/Pw0T/HZbI0hRdijPUQ3aIX7hjYAEFepczbFln+dbnKugiibXAKEBEV4alGIiIrE1lnRUmdf6Z0Q+c6RUOk1x69JOtPf73xlOwFr3QtxwA9Xina/v0R4JIyh9padp5NxufrTxaetPh0ZAuHqwHs8A78AuQqJ03QZDjgVc3ae0QWJD6f/zeyJTQFSdTE8Ux8jgmy6sKC7efR65NNxQJuoEGIN36b1BHTRzQvPeAWxLB2Fw9lYcBNZPMYdBMR2QhR6mrBhPb44r6WqFaQkVYMyRQ9IAP/bzO2nr5JORdL6P4C0GSYsi7meP98H5CdbLUM8E8sipE/VIUnetZBi3A/q+wL3SKRVXnHN0Xb7R/lS1kFNA3zxTN9lcoC4uP7+KIYXE4v6KWtokTVhaFfbcFrSw8hLUcrr/N21cjRTSue7II2UUxiRuRIGHQTEdkQlUqFO5uHYt1z3TG+cy2YKuycTsrC6O92YMrPe3E5oxJ/rIrkaXd9qczzFkTJmV/HKXVeK5EItJ/6SfzblTI3nWoH4qnedSt1H8gMzmwEko4p6xEdgdAWfFmriEnda6NjdGCxE2h7ZX6GqiYlKx8v/34Ad3+9RQ63N7mnZU2s+193PNS5FjRO/HlO5Gj4qSYistEh52/c2QjLn+yClhFFvblL9yWg9yebMG/rOegq6werGL44ahHgGaxsn90ErH4NlenDv49i25mrcr26jys+v6+lw9T8rVJEUj4T9nJXKeLz+sXolqjhq5S52nkuGe+vPIqqwmAw4qedsej5yUb8tDNODvoQ6lf3xi+PdJBTZap5F5QAIyKHw6CbiMiGNQ71xZJJnfDhPU3h5+Esr8vI1WHqn4dx15dbZEmeSuEbBtw7H1Ar+4AdM4HDf1TKU4s5j9/9e7bwh/uXo1uVPc+RbNfV08CJVcq6T02gwZ3W3iOqZOJz+/X9reDspJwwm7PlnPx8O7qDF9Jw98ytePn3g0jNVoaSe7lqZO3yFU91QfuCEQBE5LgYdBMR2Ti1WoVR7SKw/rkeuLdNWOH1Ry6myxq4//t1P65kKsOuLSqyIzBwWtH2sieBK6cs+pSbTiTJEwwm7wxpIsutkZ2WCUNB917bhwEnFlCpilpG+OOtu5oUbr+x7BDWHrkExx1KfhB3ffUf9selFl5/V8EUooe7RsOZQ8mJqgQG3UREdiLA0wUfDW8u69w2quFTeP1vey6g5/SNmLvlrOWHnLcZDzS9V1nPzwB+fRDQ5ljkqUQv/uQFewoTpz3SLRqj20dY5LnIwvIygL0LlHWNO8uEVXHic/xo92i5Lj7eT/wUg5jYFDhaVnJlKHls4VDyOtW8sGhiezk9proPh5ITVSUMuomI7EzrSH851/udIY3h46YpHHL+5vIjuPPLLdh9LtmyidUGzwCCCursXjoErHze7E9z4EIqxv2wC9n5erk9oHEIXhrQwOzPQ5Vk3yLlJI3Q7F7Ag6MVqroX+zeQPb6mKg0Pfr9TZvS2d3vOp2DIV//JrOSmoeSeLk54ZVADrHyqKzrVDrL2LhKRFTDoJiKyQ2Ju8wMdo7D+fyWHnB+9mI7hs7bh2cX7cMlSJXlcvYB7fwScPZTtvfOVoMqMAfcD3+9ERp6SIb1r3SB8NqqFHGZPdshgYJkwuo74PH88ohk611HmM4vP+wOzd9ht4C1KoD3/634Mm7kVh+LTC68f2iJUHqcf6VYbLhr+7CaqqvjpJyKy88REpiHnjUOLhpz/HhOPHh9vxKerjyOzIHg1q2oNlB5vk7/+pyTKuk3/nbyC+77dXli3tl2tAHz7QBu4OTvd9mOTlZxaCyQXtI1a3YDqjflWkOSqccLssW0LS4mJwPv+77bLXA72IitPhxlrTqD7xxvx654Lhdc3CFGykn82ikPJiYhBNxGRwww5//OJLnhnaJPCIec5Wj0+X38KPT7egPnbz5u/Jm7zUUDLB5R1bRbw+0RArwTLt+L3mAt4aO5OZBUMKRcB9w/j2sLdhQG345QJm2TNPSEbJD7f349rUxh4i8//+Lm7sHhXnLV37YZ0BiN+3hWHHtM34v/WnZTHW8HbTYM372yEFU8yKzkRFVEZjab0DuSI0tPT4evri7S0NPj4FPWCkXkZDAYkJycjICAAajUHkJB1JWfl44v1J2UiH62+6BAfHeSJCR1q4N4OdeCsMVMgm5cJfNOtqCez2/NAr4rV8M7XGWS93rlbzxVe179xdfzfqJbs4bZ3SceBr9op636RwFN7AfWN2x6Pp1VTrlaPp3/ei1WHizKZj+sUhZcHNZA94raUJG3F/nh8tuY4ziYXTeHRqFUY0yEST/aqg0CWNCQbwGOpbcVaDLodHIPuysEDG9mi81ez8NE/x/HXwYslrhfB9xO96sgkRhpzlKuJ3wN83w8w6ACVGhj3FxDZqVx/eiYpE8/9uh97Y4vmcY7pECFLCol562Tnlj8N7JmrrPd7D+j0xE3/hMfTqksEtO/+dUTW7zZpWtMXX9zXElFBnlbfN3Es/XzdSZy6nFniNpHo8YUB9REd7GW1/SO6Fo+llYNBN1WoIdDt4YGNbJkoxfPByqPYda5kSZ7IQA9M7BqNe1rVhIfLbdZM/vcTYN3byrpvODDpP8Ddr8y7i9Jm87adx8erjsnMxYKLkxpvD2ksa5KTA8i6CsxoBOhyARcv4NkjgJvvTf+Mx1NauOM83lp+RI6CEdyc1ZjSpx4e7lLLPCcKKyA7XydzZPyw5SzOJGWVuK11hB9eHtQQbaKYjZ9sD4+llYNBN1WoIdDt4YGNbJ2YSfTvySTMWH0Mey8UlG4qIOYg3tsmHGM7RiIy8BZ7kwx6YN6dwPktynbTEcCw2aXeVSRJeu+vIzhxKbPECYDPR7VE8/CyA3WyM5s/Bta/q6y3nwwM/LBcf8bjKQmH4tPwxKIYnLuaXSI52fP966NXg2pQifKFFhR7NRsLd57HTztikZ5bMhllm0h/PNSuOga0iIKTk+0MfScqjsfSysGgmyrUEOj28MBG9tROT6Ya8cWG09h6+up192kXFYC7WoRiUNMaCPB0qdgTpMYBMzsDeWnK9oh5QOOhhUMz1xxJxLebzyCm2FBy07xNMTTztnvbyXbo8oHPmgKZiWImmzKXO6BWuf6Ux1Mqnhl8+urjMt9D8QxErSL8MKFLNPo1rg5nM/Z8p2VrsfLQRZnU8dqRQUL7WgF4unddtK/lj5SUFOZxIZvGY2nlYNBNFWoIdHt4YCN7bKeiJ2ne1nNYtj+hcBhn8aRAbaMC0LVeELrVDUbDGj7lm2N94Ffg94flqtEjEAeHrMKfJ7VYfiABl9LzStxV9Gq/MbghWkdyaKbD2f8z8MejynqDwcCoheX+Ux5P6Vp7Y1Mw9c/DOHCh4IRegeo+rrizWSj6NwlBqwj/CueBENNcxIib/04lYd3Ry9h9PkWeICxOTHsRJyIf6hyFxqHK9Ai2UbIHbKeVg0E3Vagh0O3hgY3suZ2KbOe/7IrDkpgL1yUIMvFwcZJ1wMWPzjB/d9T0c0eQt6v8QeqiUSM7X4/0XC0up+Wg+ban0CBlo/y7v/Tt8Lh2SonHEkNEH+tZB4Ob1oCaydIcj+iSFBntEw8o2w/9Xe7EegKPp1R6szLKzOafrjleYmqKiberRp7Ia1LTFxEBHqjp7w4vVw1cNcqxLjNPh7QcLS6k5CD2ahaOX8qQQbw4dpWmbjUv3NMqDMNbhyHY25VtlOwOj6WVg0E3Vagh0O3hgY0coZ2KH7VHLqbjz30JcohlXHLOLT1PENKw2vV5BKiUH8aP5z+F1aqO6F4vGGM7RqFr3SCLz8ckKzr3HzD3DmW9RgvgkY1ABd5vHk/pRsRxasupq/hx2zmsO3b5up7p2xEV6IHeDatjaIuaaFLTp8zjFNso2QO208pR3liLE+iIiEgSPzBFT7ZYXhrYQCYw2nwiCVtPX8Gh+HTEp5YvCL8CX7yuHY+vXD6X2596/ojcRx6Fb3AYX+mqYNvXResdH69QwE1UnuNUl7pBcknNzpfDwtcdu4Td51JwOaPkFJabCfV1Q8sIf7SK9EfP+sEs+UVEFsOgm4iISv1hWyvIUy4PdoqS16Vk5ePEpQwkpOUgITVX/uAVc8Hz9Qa4OTvBx81ZJl8TfxMd3BPGNbFQHVkKV20qXNe9CIxcwADM0V09DRxfqax71wAaKYn0iCzBz8MFw1qHyUX0gCek5eLkpQx5gvBiaq4cOp6r0xdWafBy0aCGn7vs0RaVGq4dNk5EZCkMuomIqFz8PV3QPjqw/K/WHZ8oQ42zrwDHVgAHfwOajeCr7ch2fCMGACvr7SYCmgpmwCe6jROFIteEWIiIbI356iwQEREV5xkEDP60aPufF4Gs68uUkYPISQX2LlDWNe5A64esvUdEREQ2gUE3ERFZTqMhQOO7lfXsq8CqV/hqO6qYHwFtlrLe4j7Ag6XgiIiIBAbdRERkWQOmAW5KfVsc+Bk4tZavuKPR64Cd3xZtd3jMmntDRERkUxh0ExGRZXlXB/q9W7S94hkgv6BHlBzD0T+BtDhlvW4/IKiutfeIiIjIZjDoJiIiy2v5ABDVVVlPjQU2vM9X3ZFsL1YmjL3cREREJTDoJiIiyxO1mu/8P8DJtShIS9jLV94RxO0CLuxS1qs1BqJ7WHuPiIiIbAqDbiIiqhyBtYEeLyrrRgPw51PKXGCyb9u/KlrvMJm12ImIiK7BoJuIiCpPp6eA6k2U9cQDJQM2sj/JZ4Ejy5R1z2CgKeuwExERXYtBNxERVR4nZ+DOz8V4c2V7wwdAyjm+A/ZKTBMQoxaEdo8Czm7W3iMiIiKbw6CbiIgqV1hroP0kZV2XA6x8ATAa+S7Ym+xkYO8CZd3ZA2g7wdp7REREZJMYdBMRUeXr9SrgHaqsn1wFHFvBd8He7JoNaLOLstN7BFh7j4iIiGwSg24iIqp8rt7AgA+Ktv9+EcjL5DthL7S5wI5vlHWVGuj4mLX3iIiIyGYx6CYiIutoNASo00dZT48HNn3Id8Je7P8JyL6irDcaCvhHWXuPiIiIbBaDbiIisl7t7kEfA5qC5FvbvgYuHea7YesMBmDbl0XbnZ+y5t4QERHZPAbdRERkPQHRQNfnlHWjHljxrBLUke06vhK4ekpZj+oKhLa09h4RERHZNAbdRERkXZ2fBgLrKOtx24F9C/mO2LKtouRbsfeOiIiIbohBNxERWZfGFbjjk6LtNW8AWVetuUdUltgdQNwOZT24YdGcfCIiIioTg24iIrK+6B5Ak+HKek4ysPYNa+8R3ayXu9OTyrx8IiIiuiEG3UREZBv6vw+4+ijrexcAsdutvUdU3JVTwLG/lHXvGkDTEXx9iIiIyoFBNxER2Qbv6kCv14u2VzwD6LXW3CO6rpfbqKy3nwRoXPj6EBERlQODbiIish1tJwA1Wijrl48A22dae49ISIsH9i1SXgsxGqHNQ3xdiIiIyolBNxER2Q61EzD4U1HEW9ne+CGQdsHae0WiLrehYNRBu4mAmy9fEyIionJi0G0m6enpePbZZxEZGQlXV1dERUXh+eefR2ZmZrkf4+TJk3j//ffRrVs3hIaGwsXFBeHh4Rg7diyOHTtmrl0lIrJtNVsrPd6CNgv45yVr71HVlnUF2DNXWde4A+0nW3uPiIiI7AqDbjPIyspC9+7dMWPGDDRo0ADPPPMM6tevj+nTp6NXr17Izc0t1+O8/vrrePXVV5GSkoIhQ4bIx2natCnmz5+PVq1aYfPmzebYXSIi2yfmdnsGK+tHlwMnVlt7j6quHbMAbbay3vpBwKvgfSEiIqJyYdBtBh999BH27duHF198EatWrcKHH34oL8X2rl27ZDBeHgMGDEBMTAwOHjyImTNnYtq0aVi5ciV++ukn5OTkYPJk9i4QURXh7gf0e69oe+X/gPyCwI8qT246sONbZV2tUcqEERERUYWojEZjQSpSuhXi5QsLC5PDyxMTE+Hp6VmiBzwkJATVqlXD6dOnb+sFFj3nJ06cQFJSEoKCgsr9d2K/fH19kZaWBh+fglI8ZHYGgwHJyckICAiAWs1zWWSb7K6diq+neXcC5/5Vtrv+D+hdLLs5Wd5/M4C1byrrLccAQ76y+FPaXTulKodtlOwB22nlKG+spamk/XFYYh52QkIC+vfvXyLgFsR2586dZa93XFycnJ99q5ydneWlRnPjtywvL08uxRuC6YMnFrIM8dqKEzB8jcmW2WU7HTQdqlldoDJoYdzyfzCK2tBB9ay9V1WDNgeqbV/JlHZGqGDs9LRoRBZ/Wrtsp1SlsI2SPWA7rRzl/a5i0G2GoFuoW7duqbeL60XQLe53q0H3zp07cfjwYbRt2xZ+fn43vO8HH3yAt95667rrxTxxnU53S89P5fvAZWRkyB+K7JkhW2WX7VQdBI+WD8Njz0wZeGuXPY30oQsAVUF2c7IYtwPz4ZWVJNfz6wxEhioASE62+Ctul+2UqhS2UbIHbKeVQ3xflQeD7tskhhIIYlhBaUzDDEz3u5XHf/DBB+UPDzF3/GZefvllmUW9eE+3CPb9/f05vNzCBzaVSiVfZ/5IJFtlt+2032swnv4LqtRYuMRvR0DCekD0eJPl6LVQ7Z9duOnc6yU53Lsy2G07pSqDbZTsAdtp5bjZKOTC+1l8T+zEc889V2JY9s08/fTTZfZum4tInnb33XfLcmHvvfceevTocdO/EeXKxHIt8cOFP14sS/xI5OtMts4u26mrFzDwY+CnkXJTvfo1oF5/JdkaWca+xUX10ev2gzq0eaW+0nbZTqlKYRsle8B2annl/Z5i0F3gm2++kYnPymv48OEy6Db1cJfVk22aU11WT3hZRJkxUTZsw4YNsvf6lVdeqdDfExE5lPoDgAaDgWMrgKzLwPp3gTumW3uvHJNeC2z+uGhbJLAjIiKiW8ZTyAUyMzPl/LHyLqZeZ1Nvt2lud0XnfJfVw33XXXdhzZo1eOGFF/D+++/f+jtMROQoBnwIOHso67tmA/Ex1t4jx7T/JyD1vLIe3ROIaG/tPSIiIrJrDLpvkwimQ0NDsWXLlut6ysW2uL5WrVrlTqImAm7Rwy0C7v/973+yVjcREQHwCwd6vFTwUhiBFc8ABj1fGnPS5Zfs5e7JUVZERES3i0G3GeZKPPzww7Kn/J133ilxm9gW10+cOLHE9dnZ2XKedmxsbKlDykXALZKhffxxsR8+REQEdHgMqNZIeSUu7gN2/8BXxZz2LwJSC76bavcGwtvx9SUiIrpNnNNtBmII+LJly2Sv9N69e9GqVSvExMRg9erVsszXlClTrisB1rNnT3Tv3h0bN24svH7SpEky4A4JCYG3tzfefPPN655r3LhxiIqKMsduExHZHydn4I5PgTkDlO11bwMN7wK8q1t7zxykl/uTou0eL1tzb4iIiBwGg24z8PT0xKZNm2SQvGTJEpn8rEaNGjIj+tSpU+Hu7l6uxzl37py8TExMLLXWtiDmkjPoJqIqLbIj0OJ+YN9CIC8dENnMh31n7b2yf+L1TCvo5a7TBwhva+09IiIicggqo8gKRg5LZE8XmdNFdnVTzXCyTC3E5ORkWceWJW7IVjlUO826AnzRGshNVbbH/glEd7f2Xtl3L/cXrYC0OGX74XVAWBur7IpDtVNySGyjZA/YTm0r1uK3GRER2R/PIKBvsRFBfz0H6PKsuUf2be/8ooC7Tl+rBdxERESOiEE3ERHZp5ZjgbCCRF9XTwJbP7f2Htmn/Gxg00dF25zLTUREZFYMuomIyD6JoceDPwVUTsr25ulA8llr75X92TELyExU1hsMBsJaW3uPiIiIHAqDbiIisl8hTYH2k5R1XS6w8nmAqUrKLycF2PKZsq5SA71et8jbREREVJUx6CYiIvvW82XAO1RZP7UGOPibtffIfvw3A8hNU9abjwaqNbD2HhERETkcBt1ERGTfXL2BO6YXbf/9ApCZZM09sg/pCcCOb5R1J1egx0vW3iMiIiKHxKCbiIjsX4M7gMZ3K+s5ycA/L1p7j2zfxg+VIflCu4mAX7i194iIiMghMegmIiLHMPAjwN1fWT+0BDi20tp7ZLuSTgB7Fyjrrj5A1+esvUdEREQOi0E3ERE5Bq9qwIAPi7b/erZovjKVtPo1wKhX1js9BXgE8BUiIiKyEAbdRETkOJqNBOr0UdYzLgJr3rD2HtmeU2uBk6uUdZ+aQMfHrb1HREREDo1BNxEROQ6VChg8A3DxUrb3zAXObrb2XtkOvQ5Y9WrRdp83ARcPa+4RERGRw2PQTUREjsUvQgkmTf58EsjLtOYe2Y49c4CkY8p6WFug6Qhr7xEREZHDY9BNRESOp80EIKKjsp5yDljzurX3yPpyUoAN7xdt9/9AGRlAREREFsWgm4iIHI9aDQz5CnAuGDq9+wfg5BpUaRunKeXUhKb3AuFtrb1HREREVQKDbiIickyBtYF+7xRtL3sCyC4IOquaiweAnd8o6xp3oM9Ua+8RERFRlcGgm4iIHHuYuSmbeWaiUkbMaESVYjAAK54BjAZlu/vzgG+YtfeKiIioymDQTUREjkvMWb7rS8DdX9k+/Adw8DdUKTFzgfjdynpQfaDjk9beIyIioiqFQTcRETk2nxrAHZ8Wba98DkiNQ5WQmQSsLZbJffCngMbFmntERERU5TDoJiIix9fknqLyWLlpwJIJgF4Lh7f6VeXfKzS/D4jqYu09IiIiqnIYdBMRUdUwaLpSw1uI2wFseA8O7fjfwIFflHU3P6BvsaRyREREVGkYdBMRUdXg7gcMnwuoNcr2fzOAk2vhkESW9uVPF233fx/wCrbmHhEREVVZDLqJiKjqCGsN9HmraPuPR4D0i3A4/7wEZF5S1uv2B1qMtvYeERERVVkMuomIqGrp+DhQb4Cynn0V+G28Y83vPvZXsWHlvsCdnylZ3ImIiMgqGHQTEVHVIgLQoTMBn5rKduxW4J+X4RAyEoE/nyraHjAN8Am15h4RERFVeQy6iYio6vEIAO79EXAqKJ+16zsg5kfYNYMB+P0RIPuKsl1/ENB8lLX3ioiIqMpj0E1ERFVTWBtg8Iyi7RXPAnE7Ybe2zADOblLWvWsAd33JYeVEREQ2gEE3ERFVXS3HAO0eUdYNWuCXMUBqHOxO7HZgvakEmgq45zvAM9DKO0VEREQCg24iIqraRDmtqK7Kusj4vXA4kJMCu5GeACweCxj1ynb3F4BaBf8eIiIisjoG3UREVLU5OQMj5gIB0cp20jHg5/sBbS5snthHsa+m8mDi5EG3F6y9V0RERFQMg24iIiLPIGDMEsAjSHktzm8B/ngUMBT0HtsioxFYMQVIiFG2/SKAEfMAJ42194yIiIiKYdBNREQkiJ7u+38FnD2V1+PIUuDPJ5Ws4LZow3vA/p+UdWcPYNQizuMmIiKyQQy6iYiITGq2Au6dB6gLeov3LQSW22DgvfM7YPPHBRsFdcdDmlp5p4iIiKg0DLqJiIiKq9sXGP4DoHJStvcuAFY8bTtDzQ/8Cqx8vmh74DSg8VBr7hERERHdAINuIiKiazUaAgz/vijwjvkR+PVBQJtj3ddq3yLgD1HizKhsd30OaP+odfeJiIiIbohBNxERUWka3w0M+65oqPnR5cD8u4HsZOu8XrvnAEsfA4wFQ93bjAd6vW6dfSEiIqJyY9BNRERUlibDgNG/FCVXi90GfNcLSDxUea+ZmE++ZqqSqdzUw93uUeCOTwGVqvL2g4iIiG4Jg24iIqIbqdMHeOgvwDNY2U45C8zuA+wryBxuSblpwOIHgC2fFV3X6SllHjcDbiIiIrvAoJuIiOhmQlsCE9cDNVoo27ocYOkkYPFYIDPJMq9f7A5gVhfg2AplW6UGBk0H+r3DgJuIiMiOMOgmIiIqD78IYPwqoNXYouuOLAO+agfs/gHQ68zXu/33i8CcAUBqrHKdqy8w+leg3US+V0RERHaGQTcREVF5ObsBd32hlBTzCFSuy0kGVjwDzOyolPPS5d/a65mfBWz9EviiNbBjVlHCtPAOwOT/gLp9+D4RERHZoYKUrERERFShBGu1ugN/vwAcWqJcd+UE8PvDwJrXgRajgYZ3KsPRbzT3WtT+TtgLHFgMHFwM5KQU+4Z2B7q/oMzhduLXNRERkb3itzgREdGt8AxSerzbTwJWvw7EbVeuz7gI/PuJsngEKfPBg+oCXtUAJ1dAnwekXwSSTwNxu4C8tOsfu9FQoN+7gF843xsiIiI7x6CbiIjodoS3A8b/A5zfAmyfCRxfWTQ0PPsKcGqNstyMCMhFbfAuU4BqDfmeEBEROQgG3URERLdLDCGP6qIsGZeA438Bx/8BLuxS5nyXRcwLj+wM1O0LNBoCuPnyvSAiInIwDLqJiIjMybs60Ga8shiNQFockBYPZF4CjHpA7awE2wG1AO8aLP9FRETk4Bh0ExERWbIHXJQaEwsRERFVSSwZRkRERERERGQhDLqJiIiIiIiILIRBNxEREREREZGFMOg2k/T0dDz77LOIjIyEq6sroqKi8PzzzyMzM/O2Hnfy5MlQqVRySUxMNNfuEhERERERUSVg0G0GWVlZ6N69O2bMmIEGDRrgmWeeQf369TF9+nT06tULubm5t/S4a9aswaxZs+Dp6WmO3SQiIiIiIqJKxqDbDD766CPs27cPL774IlatWoUPP/xQXortXbt2yWC8otLS0jB+/HgMHz4cbdq0McduEhERERERUSVj0H2bjEYjZs+eDS8vL7z++uslbhPb4npxe0U9/fTTyMnJwVdffXW7u0hERERERERWwjrdt+nkyZNISEhA//79rxsGLrY7d+4se73j4uIQHh5ersdcvnw55s2bh0WLFqFatWoV2p+8vDy5FJ9rLhgMBrmQZYjXVpyA4WtMtoztlOwB2ynZOrZRsgdsp5WjvL/9GXSbIegW6tatW+rt4noRdIv7lSfovnr1KiZOnIihQ4fivvvuq/D+fPDBB3jrrbeuuz4lJQU6na7Cj0fl/8BlZGTIwFut5gASsk1sp2QP2E7J1rGNkj1gO60c4vd/eTDovk1i7rXg6+tb6u0+Pj4l7nczjz32GPLz8zFz5sxb2p+XX35ZZlEv3tMtgn1/f//CfSHLHNhEhnnxOjPoJlvFdkr2gO2UbB3bKNkDttPKodGUL5xm0F3gueeeKzEsuzxzrsvq3b5Vv/zyCxYvXowff/wRISEht/QYolyZWK4lAkEGg5Ylgm6+zmTr2E7JHrCdkq1jGyV7wHZqeeWNrxh0F/jmm29k6a/yElnFRdBt6uEuqyfbNKe6rJ5wk+TkZDz++OO444478MADD5R7P4iIiIiIiMh2MegukJmZeUsvoKm32zS3u6Jzvk1iY2PlfO6//vpLnpUqTY0aNeTl3r170aJFi1vaXyIiIiIiIqo8DLpvkwimQ0NDsWXLFtlTXjyDudgW19eqVeumSdQCAwMxYcKEUm8TgXhiYiJGjx4Nd3d3eV8iIiIiIiKyfQy6b5PolX744Yfx9ttv45133sGHH35YeJvYFj3or7zySom/yc7Olj3bHh4eiIiIkNeJoLyset49evSQQfcnn3xyy3O9iYiIiIiIqPIx6DaDF154AcuWLcO0adPk0O9WrVohJiYGq1evRtu2bTFlypQS99+5cyd69uyJ7t27Y+PGjebYBSIiIiIiIrJBLChsBmJI+aZNm2RwffToUdkjfezYMZkRfd26dXJIOBEREREREVU9KqPRaLT2TpDliOzpInO6yK7OOt2WrYUoMtAHBASwNBvZLLZTsgdsp2Tr2EbJHrCd2lasxeHlDs50TsVUuowsd2DLyMiARqNh0E02i+2U7AHbKdk6tlGyB2ynlcMUY92sH5tBt4MTgaBws+zpREREREREdGsxl+jxLguHl1eBs1wJCQnw9vYus/43mecslzixERcXx2H8ZLPYTskesJ2SrWMbJXvAdlo5RA+3CLhFCWm1uux0aezpdnDizQ8LC7P2blQZYi4H586TrWM7JXvAdkq2jm2U7AHbqeXdqIfbhNnLiYiIiIiIiCyEQTcRERERERGRhTDoJjIDV1dXTJ06VV4S2Sq2U7IHbKdk69hGyR6wndoWJlIjIiIiIiIishD2dBMRERERERFZCINuIiIiIiIiIgth0E1ERERERERkIQy6iYiIiIiIiBh0E9m+M2fOwMvLCyqVCpMmTSrzfgsXLkS7du3g6ekJf39/DB48GDExMZW6r+T4tFotlixZggcffBANGzaUbdPb2xvt27fHzJkzodfry/xbtlGqbLt27cKgQYPg5+cnj40dOnTA4sWL+UZQpYmPj8dnn32Gfv36ISIiAi4uLggJCcGwYcOwY8eOUv8mPT0dzz77LCIjI2W26KioKDz//PPIzMzkO0eVZtq0afK3p1i2b9/OdmqDmL2cyEwMBgN69Oghg+esrCw8+uijmDVr1nX3e++99/Daa6/JL2jxRZ6RkYGff/4Z+fn5WLduHTp37sz3hMzi2LFjhcF27969Ub9+faSlpWH58uVISEiQJ3v+/PNP+SXNNkrWtGHDBvTv3x9ubm4YNWqUPDkkThidP38e06dPx3PPPcc3iCzupZdeksFL7dq15fd5cHAwTp48iaVLl8JoNGLRokUYOXJk4f3Fd32XLl2wb98+Gai3bNkSe/fuxerVq9G2bVts3rxZtmkiSzp06BDatGkDjUYj2+S2bdvkSUu2UxtjJCKzmD59ulGj0RhnzJhhFB+tRx999Lr7nDhxQt6nXr16xtTU1MLr9+7da3R1dTU2bNjQqNfr+Y6QWVy4cMH41VdfGTMzM0tcL7bbtGkj2+nixYvZRsmqtFqtsXbt2vIYKI6FJuIYKY6VLi4uxnPnzll1H6lqWLJkiXHjxo3XXb9582ajs7Oz0d/f35ibm1t4/RtvvCGPoy+++GKJ+4ttcf37779fKftNVVd+fr6xVatWxvbt2xvHjBkj2922bdtK3Ift1DYw6CYyg6NHjxrd3NyMr7/+unHDhg1lBt0vv/yyvG3evHnX3TZu3Dh526ZNm/iekMUtWrRItrfHH3+cbZSsatWqVbItPvTQQ9fdNnfuXHnbW2+9ZZV9IzLp16+fbIu7du2S2waDwRgaGmr08vIq9cSmuD46OpovIFnU1KlT5QnLw4cPGx988MHrgm62U9vBRGpEt0nMixVzZuvWrSuHjd/Ixo0b5aUYhnYtMbRS2LRpE98TsjhnZ2d5KYajsY2SNfG4SPZ4zBTDzsU0HTElTOQgKE5si+tFnpe4uDir7C85PjGdUUxZnDp1Kho1alTqfdhObQeDbqLb9MEHH8gD35w5c2TSlRsRBz8xv1YkZrmWCNpN9yGytB9++KHUE0Bso1TZTMc80zGwOHGsFMdMHhfJmmJjY7F27VrUqFEDTZs2vWm7LX492y5ZQl5eHsaOHYsWLVrghRdeKPN+bKe2o2QXBxFVyP79+/H222/LTKWtW7e+6f1FEqtq1aqVepuPj5o3SNIAAAsaSURBVE/hfYgs6dtvv8Xff/+NXr16yWzRbKNkTaZjnq+vb5nHRh4XyZpVIB544AEZ5Igka05OTuVut8XvR2ROb7zxhgyo9+zZU9gmS8N2ajsYdFOVJ7Liii/T8nr66aflGWyRbVwMK69Tp44c2kNka220NCtWrMATTzwhs+cvWLDAjHtJROR4VUnGjRsns5BPnDhRBt9E1iayk4uqDm+++SaaNGli7d2hcmLQTVXeN998I0sslNfw4cNlQCOGlR88eBBbt26VtTnLQ5wRL+ust6j1aboPkTna6LVWrlwpb6tevTrWr18vh0qyjZK1mY55Nzo2+vv7V/JeUVUnAu7x48fLMmFjxoy5rgRoedpt8fsRmYNOp5MdPs2aNZMl7m6G7dR2cE43VXmZmZmy/mZ5F1G7UxC1OMWXsqiFKOocm5aePXsWBkpie+jQoYWvsQiExPMlJiZWeN4NVV232kaL++uvv3DPPfcgKChI1kSOjo4u9bnYRqmy3WjuqzhWivbP4yJVJvHd/tBDD2HevHm47777MHfuXKjV6grN2eZ3OlmCOB6KtiVqw4s8QsV/f4r2KnTs2FFui/rybKe2gz3dRLeob9++MoC51sWLF2WPYoMGDWT20pYtWxbe1r17dzksaPXq1TIBRnGrVq0qvA+ROYmAe9iwYQgICJABt5gSURa2Uapsos2JkUPiuDhq1KgSt/G4SNYKuH/88UeMHDkS8+fPL3XOrAhmQkNDsWXLFjkSqXgGc7Etrq9VqxbCw8Mr+V9AjkyMrJwwYUKpt4lpECIgv+uuuxAcHIyoqCi2U1ti7ZplRI7mRnW6jx8/btRoNMZ69eoZU1NTC6/fu3evrLPYsGFDo16vr+Q9Jke2cuVK2bZCQkKMx44du+n92Uapsmm1WlnPWLRTcSw0EcdIcax0cXExnj17lm8MWZz4/jXVOh4xYoRsmzfyxhtvyPu++OKLJa4X2+L6999/38J7TFSktDrdbKe2gz3dRJWoXr16MvGFqOfdvHlz2fuYkZGBn3/+Wd7+3XffXTeEjehWHTt2DHfffbdMwiaGnP/000/X3UecCReJgthGyVpE3ePZs2ejf//+6Natm+zt9vb2xpIlS3D+/HmZMEi0UyJLE9VIxBBdUaZOfF+/++67191HTBkTZZoEUapp2bJlMqu5mHLWqlUrWUJUjNpo27YtpkyZwjeNrI7t1EZYO+onqko93SYLFiwwtmnTxuju7m709fU1Dho0yLhnz55K3U+qOm3xRkv37t1L/Vu2UapsO3bsMA4YMMDo4+Mjj43t2rUz/vzzz3wjqNJ7Cm+0zJkzp8TfiBEZU6ZMMYaHhxudnZ2NERERxueee86Ynp7Od45soqeb7dQ2qMT/rB34ExERERERETkijmMlIiIiIiIishAG3UREREREREQWwqCbiIiIiIiIyEIYdBMRERERERFZCINuIiIiIiIiIgth0E1ERERERERkIQy6iYiIiIiIiCyEQTcRERERERGRhTDoJiIiIiIiIrIQBt1EREREREREFsKgm4iIiIiIiMhCGHQTERGRTXvttdegUqkwbdo0szzegAED5OOtX7/eLI9HRER0Iyqj0Wi84T2IiIioynrzzTfx1ltvyXVr/GS4cOEC6tWrBy8vL5w9exaenp63/Zjbt29Hx44d0bJlS+zevRtqNfsgiIjIcvgtQ0RERDbr1VdfRU5ODl544QWzBNxChw4d0L9/f+zduxcLFiwwy2MSERGVhUE3ERER2aT4+HgsXLgQLi4uGD9+vFkfe9KkSfLyo48+MuvjEhERXYtBNxEREdmk7777Dnq9HoMGDUJAQIBZH9v0mIcPH8aWLVvM+thERETFMegmIiKiCuvRo4dMRibmfOt0OsyYMUPOkRZzr6tVq4ahQ4di//79hffPzs7Gu+++iyZNmshh4oGBgRg5ciROnz5d6uOL+ePff/+9XB89evRN9+fAgQOYPHkyGjVqJPfB1dUVYWFh6Ny5M1555RUcO3asxP1F7/mwYcPk+rfffssWQEREFqOx3EMTERGRo9NqtTIb+Lp162Qg6+zsjKSkJCxbtkxet2HDBtSqVQt9+/aVc6jd3NxksJ6cnIzFixdj48aN2LVrFyIiIko87qFDh2QSNaFr16433AcxRFwE1qJXXBDPIYJuMTxdLFu3bkWzZs3QoEGDEn/XrVs32Zu+atUqs78uREREJuzpJiIiolv29ddfY9++ffj111+RmZmJjIwM7Ny5E9HR0XL76aefxsSJE5GSkiKD26ysLHn92rVrERwcjMuXL8uA+VqbN2+Wl+Hh4QgJCSnz+f/++2+8+OKL0Gg0+OCDD2SgLhKvpaeny+cUzzN27Fi0a9fuur9t3769vLx06dJ1PeFERETmwp5uIiIiumWpqan4999/0aVLl8Lr2rZtK3uQe/fuLXuZ3d3d5fDvOnXqFN5H3Pbhhx9iwoQJ+P3332WPueglN9mxY4e8bN68+Q2f/5tvvinMcv7SSy+VuM3Pz08+j1hKU7duXTkUXZwE2LZt23U94URERObAnm4iIiK6ZSLYLh5wm3Tv3l0O8RaGDx9eIuA2EWW7BNEzffLkyRK3JSQkyEvRG34j58+fl5emoeUVJeaWF38+IiIic2PQTURERLestGHbgpOTE4KCggp7vktTvXr1wnUxFLw4MS9cuFnW8qZNm8pLkaTtqaeeKpG8rTxMj296PiIiInNj0E1ERES3zNvbu8zbxDzrG93HdLsghpcXl5ubKy9NveVlmTZtmpybLXq6v/jiC7Ro0QI1a9bEI488gv/++++m+y+Gvhd/PiIiInNj0E1EREQ2xzTs+9oe8GvVqFFDzhtfvXo1Hn30UTlPWwwVF3PKRdbzESNGyPJjZRFZ1Is/HxERkbkx6CYiIiKbY5rLbQqKb0StVsuSZLNmzcKJEydk0rY77rhD3vbbb79hxYoVZf6t6fFvNneciIjoVjHoJiIiIpvTqFEjeXnmzJkK/62Y5/3nn38WBtJxcXGl3k+UN7ty5Ypcb9iw4W3tLxERUVkYdBMREZHN6datm7wUidHy8vKuu72064oTtbdFrW6hcePGpd5n9+7dMBgMcm55586dzbLfRERE12LQTURERDZHBMEiGM7Pz8e+ffuuu33OnDlo2bIlPv/8c1luzDRvWwTjy5YtQ58+feR6x44dCwP4a5lqgbdq1UrW6yYiIrIEBt1ERERkc3x8fArnZYuh4tfau3evDMaffvpp1KtXD25ubjIZmshGPnToUBw5ckRmNV+6dClUKlWpz2F63NGjR1v4X0NERFUZg24iIiKySSIbubBo0aLrMpA/+eSTeO+99zBo0CCZsVwE22KOtqj9La6bP3++zGperVq1Uh9bzBXftm2b/LuxY8dWyr+HiIiqJpXxRnU0iIiIiKxEzLcWvdinT5/Gpk2byhwmfivefvttTJ06FQ899BB++OEHsz0uERHRtRh0ExERkc366aef5PDvgQMHYuXKlWZ5zKysLERFRcme8ePHjyMyMtIsj0tERFQaDi8nIiIimzVq1Ci0a9cOf//9N3bu3GmWx/zyyy9lqbCnnnqKATcREVmcxvJPQURERHRrRBK0b775RiZES0pKMsvL6OnpiTfffBNTpkzh20JERBbH4eVEREREREREFsLh5UREREREREQWwqCbiIiIiIiIyEIYdBMRERERERFZCINuIiIiIiIiIgth0E1ERERERERkIQy6iYiIiIiIiCyEQTcRERERERGRhTDoJiIiIiIiIrIQBt1EREREREREsIz/B0rd3p33nRZPAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 1000x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Example\n",
    "k = 10000\n",
    "a = k * np.log(k)\n",
    "\n",
    "plot_integrated_bromwich_integrand(\n",
    "    k=k,\n",
    "    a=a,\n",
    "    sigma=np.log(k),\n",
    "    max_tau=5.0 * np.log(k),\n",
    "    N=10000,\n",
    "    normalized=True,\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "29db94ed",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a19acace",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "967f6892",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "c83c8d08",
   "metadata": {},
   "source": [
    "# Calculating $C_0$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "f9f1e822",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Central integral: [0.2166839873640975263714881311051 +/- 4.14e-32]\n",
      "Tail bound: [1.35229315947028847137247665891162628728204703555011083980848e-18 +/- 4.55e-78]\n",
      "Rigorous C0 lower bound: [0.216683987364097525019194971634821720356660502719508531695528 +/- 3.98e-61]\n",
      "Rigorous C0 upper bound: [0.216683987364097527723781290575429806114783342825041347926365 +/- 3.82e-62]\n",
      "CERTIFIED: C0 > 0\n"
     ]
    }
   ],
   "source": [
    "ctx.dps = 60\n",
    "\n",
    "T = 40\n",
    "gamma = arb.const_euler()\n",
    "pi = arb.pi()\n",
    "ii = acb(0, 1)\n",
    "\n",
    "# f(t) = exp(i*gamma*t) * (1+i*t)^(i*t)\n",
    "def integrand(t, analytic):\n",
    "    z = 1 + ii*t\n",
    "    return (ii*t*(gamma + z.log(analytic=analytic))).exp()\n",
    "\n",
    "# Symmetry: f(-t) = conjugate(f(t)).\n",
    "# C0 = Re(integral_0^infinity f(t) dt) / pi\n",
    "central = acb.integral(\n",
    "    integrand, 0, T,\n",
    "    abs_tol=arb(\"1e-30\"),\n",
    "    rel_tol=arb(\"1e-30\"),\n",
    ").real / pi\n",
    "\n",
    "# For t >= T >= 2:\n",
    "# |f(t)| = exp(-t*atan(t)) <= exp(-t).\n",
    "# Hence |C0 - central| <= exp(-T)/pi.\n",
    "tail = ((-arb(T)).exp() / pi).upper()\n",
    "\n",
    "C0_lower = (central.lower() - tail).lower()\n",
    "C0_upper = (central.upper() + tail).upper()\n",
    "\n",
    "print(\"Central integral:\", central)\n",
    "print(\"Tail bound:\", tail)\n",
    "print(\"Rigorous C0 lower bound:\", C0_lower)\n",
    "print(\"Rigorous C0 upper bound:\", C0_upper)\n",
    "\n",
    "assert C0_lower > 0\n",
    "print(\"CERTIFIED: C0 > 0\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "69bca51a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a055d0b4",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "541d9a8f",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv (3.12.10)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Clusters_of_Primes_Code/z01_admissible_tuples.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "ca606ddf",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "import time\n",
    "from numba import njit\n",
    "\n",
    "from sympy import primerange\n",
    "from math import log, sqrt, ceil"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4179131d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d90202d5",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f8963957",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "c31c9811",
   "metadata": {},
   "source": [
    "# Greedy Sieve"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "431806b7",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ============================================================\n",
    "# Prime helpers\n",
    "# ============================================================\n",
    "\n",
    "def primes_up_to(n):\n",
    "    \"\"\"Return all primes <= n.\"\"\"\n",
    "    if n < 2:\n",
    "        return []\n",
    "    sieve = np.ones(n + 1, dtype=bool)\n",
    "    sieve[:2] = False\n",
    "    lim = int(sqrt(n))\n",
    "    for p in range(2, lim + 1):\n",
    "        if sieve[p]:\n",
    "            sieve[p * p:n + 1:p] = False\n",
    "    return np.flatnonzero(sieve).tolist()\n",
    "\n",
    "\n",
    "def is_admissible(H):\n",
    "    \"\"\"\n",
    "    H is admissible iff for every prime p <= |H|,\n",
    "    it misses at least one residue class modulo p.\n",
    "    \"\"\"\n",
    "    H = np.asarray(H, dtype=np.int64)\n",
    "    k = len(H)\n",
    "    for p in primes_up_to(k):\n",
    "        residues = H % p\n",
    "        if len(np.unique(residues)) == p:\n",
    "            return False\n",
    "    return True\n",
    "\n",
    "\n",
    "def _narrowest_k_block(H, k):\n",
    "    \"\"\"Return the narrowest consecutive block of k survivors.\"\"\"\n",
    "    H = np.asarray(H, dtype=np.int64)\n",
    "    if len(H) < k:\n",
    "        return None\n",
    "    spans = H[k - 1:] - H[:len(H) - k + 1]\n",
    "    i = int(np.argmin(spans))\n",
    "    return H[i:i + k].copy()\n",
    "\n",
    "\n",
    "# ============================================================\n",
    "# Fast shifted-greedy sieve\n",
    "# ============================================================\n",
    "\n",
    "def _shifted_greedy_once_fast(k, width, shift, primes, stop_prime=None):\n",
    "    \"\"\"\n",
    "    One shifted-greedy run.\n",
    "\n",
    "    Small primes:\n",
    "        deterministic residue deletion by boolean slicing.\n",
    "\n",
    "    Larger primes:\n",
    "        delete the least-populated residue class.\n",
    "\n",
    "    stop_prime is used only for cheap preliminary ranking.\n",
    "    \"\"\"\n",
    "    cutoff = max(3, int(2.0 * sqrt(k * log(max(k, 3)))))\n",
    "\n",
    "    # --------------------------------------------------------\n",
    "    # Small-prime phase\n",
    "    # --------------------------------------------------------\n",
    "    alive = np.ones(width + 1, dtype=bool)\n",
    "    for p in primes:\n",
    "        if p > cutoff:\n",
    "            break\n",
    "        forbidden = 1 if p == 2 else 0\n",
    "        # shift + x == forbidden mod p\n",
    "        start = (forbidden - shift) % p\n",
    "        alive[start::p] = False\n",
    "    H = np.flatnonzero(alive).astype(np.int64)\n",
    "    H += int(shift)\n",
    "    if len(H) < k:\n",
    "        return None\n",
    "\n",
    "    # --------------------------------------------------------\n",
    "    # Greedy phase\n",
    "    # --------------------------------------------------------\n",
    "    for p in primes:\n",
    "        if p <= cutoff:\n",
    "            continue\n",
    "        if stop_prime is not None and p > stop_prime:\n",
    "            break\n",
    "        residues = H % p\n",
    "        counts = np.bincount(residues, minlength=p)\n",
    "        r = int(np.argmin(counts))\n",
    "        # Already admissible mod p.\n",
    "        if counts[r] == 0:\n",
    "            continue\n",
    "        H = H[residues != r]\n",
    "        if len(H) < k:\n",
    "            return None\n",
    "    return _narrowest_k_block(H, k)\n",
    "\n",
    "\n",
    "# ============================================================\n",
    "# Fast shift scan with live progress\n",
    "# ============================================================\n",
    "\n",
    "def _scan_shifts_fast(k, width, primes, n_shifts=21, finalists=3,\n",
    "                      preliminary_factor=2.0, refine_rounds=1, verbose=True):\n",
    "    \"\"\"\n",
    "    Two-stage shift search.\n",
    "\n",
    "    1. Partially sieve all candidate shifts.\n",
    "    2. Fully sieve only the best few.\n",
    "    3. Print every new fully-verified best immediately.\n",
    "    4. Optionally refine around the best shift.\n",
    "    \"\"\"\n",
    "    radius = max(1, width // 2)\n",
    "    stop_prime = max(10, int(preliminary_factor * k / log(k)))\n",
    "\n",
    "    # --------------------------------------------------------\n",
    "    # Preliminary ranking\n",
    "    # --------------------------------------------------------\n",
    "    def coarse_candidates(center, radius_here, label=\"scan\"):\n",
    "        shifts = np.unique(np.rint(np.linspace(\n",
    "            center - radius_here, center + radius_here, n_shifts,\n",
    "        )).astype(np.int64))\n",
    "        scored = []\n",
    "        for idx, shift in enumerate(shifts, start=1):\n",
    "            if verbose:\n",
    "                print(f\"\\r{label}: preliminary shift \"\n",
    "                      f\"{idx}/{len(shifts)}\", end=\"\", flush=True)\n",
    "            H = _shifted_greedy_once_fast(\n",
    "                k=k, width=width, shift=int(shift), primes=primes,\n",
    "                stop_prime=stop_prime,\n",
    "            )\n",
    "            if H is None:\n",
    "                continue\n",
    "            scored.append((int(H[-1] - H[0]), int(shift)))\n",
    "        if verbose:\n",
    "            print()\n",
    "        scored.sort()\n",
    "        return scored\n",
    "\n",
    "    # --------------------------------------------------------\n",
    "    # Full runs on finalists\n",
    "    # --------------------------------------------------------\n",
    "    def fully_test(scored, current_best=None, label=\"scan\"):\n",
    "        best = current_best\n",
    "        finalists_here = scored[:finalists]\n",
    "        for idx, (_, shift) in enumerate(finalists_here, start=1):\n",
    "            if verbose:\n",
    "                print(f\"{label}: full sieve \"\n",
    "                      f\"{idx}/{len(finalists_here)} \"\n",
    "                      f\"(shift {shift})\")\n",
    "            H = _shifted_greedy_once_fast(\n",
    "                k=k, width=width, shift=shift, primes=primes,\n",
    "                stop_prime=None,\n",
    "            )\n",
    "            if H is None:\n",
    "                continue\n",
    "            diameter = int(H[-1] - H[0])\n",
    "            if best is None or diameter < best[\"diameter\"]:\n",
    "                best = {\"tuple\": H, \"diameter\": diameter, \"shift\": shift}\n",
    "                if verbose:\n",
    "                    print(\"\\n\"\n",
    "                          \"========================================\\n\"\n",
    "                          f\"NEW BEST: diameter = {diameter}\\n\"\n",
    "                          f\"          shift    = {shift}\\n\"\n",
    "                          \"========================================\")\n",
    "        return best\n",
    "\n",
    "    # --------------------------------------------------------\n",
    "    # Initial scan\n",
    "    # --------------------------------------------------------\n",
    "    scored = coarse_candidates(center=0, radius_here=radius, label=\"global\")\n",
    "    if not scored:\n",
    "        return None\n",
    "    best = fully_test(scored, current_best=None, label=\"global\")\n",
    "    if best is None:\n",
    "        return None\n",
    "\n",
    "    # --------------------------------------------------------\n",
    "    # Local refinement\n",
    "    # --------------------------------------------------------\n",
    "    local_radius = max(1, int(2 * radius / max(n_shifts - 1, 1)))\n",
    "    for rnd in range(refine_rounds):\n",
    "        if verbose:\n",
    "            print(f\"\\nLocal refinement {rnd + 1}/{refine_rounds}\")\n",
    "            print(f\"current best = {best['diameter']}\")\n",
    "            print(f\"searching around shift {best['shift']} \"\n",
    "                  f\"with radius {local_radius}\")\n",
    "        scored = coarse_candidates(\n",
    "            center=best[\"shift\"], radius_here=local_radius,\n",
    "            label=f\"refine {rnd + 1}\",\n",
    "        )\n",
    "        candidate = fully_test(\n",
    "            scored, current_best=best, label=f\"refine {rnd + 1}\",\n",
    "        )\n",
    "        if candidate is not None:\n",
    "            best = candidate\n",
    "        local_radius = max(1, local_radius // 3)\n",
    "    return best\n",
    "\n",
    "\n",
    "# ============================================================\n",
    "# Main routine\n",
    "# ============================================================\n",
    "\n",
    "def shifted_greedy_tuple_fast(k, verbose=True, n_shifts=21, finalists=3,\n",
    "                              preliminary_factor=2.0, refine_rounds=1,\n",
    "                              improve_rounds=2, growth=1.10, slack=1.03):\n",
    "    \"\"\"\n",
    "    Fast shifted-greedy admissible k-tuple search.\n",
    "\n",
    "    Prints every new fully-sieved best tuple as soon as it is found.\n",
    "    \"\"\"\n",
    "    if k < 2:\n",
    "        raise ValueError(\"Need k >= 2.\")\n",
    "    # Prime list computed exactly once.\n",
    "    primes = primes_up_to(k)\n",
    "    lk = log(k)\n",
    "    width = max(k, ceil(1.15 * k * (lk + log(lk) - 1.0)))\n",
    "    if verbose:\n",
    "        print(f\"k = {k}\")\n",
    "        print(f\"# primes <= k = {len(primes)}\")\n",
    "        print(f\"initial width = {width}\")\n",
    "        print(\"preliminary stop prime =\",\n",
    "              int(preliminary_factor * k / log(k)))\n",
    "        print()\n",
    "\n",
    "    # --------------------------------------------------------\n",
    "    # Find first feasible tuple\n",
    "    # --------------------------------------------------------\n",
    "    while True:\n",
    "        res = _scan_shifts_fast(\n",
    "            k=k, width=width, primes=primes, n_shifts=n_shifts,\n",
    "            finalists=finalists, preliminary_factor=preliminary_factor,\n",
    "            refine_rounds=refine_rounds, verbose=verbose,\n",
    "        )\n",
    "        if res is not None:\n",
    "            break\n",
    "        new_width = ceil(growth * width)\n",
    "        if verbose:\n",
    "            print(f\"\\nNo tuple at width {width}; \"\n",
    "                  f\"increasing to {new_width}\")\n",
    "        width = new_width\n",
    "\n",
    "    best_H = res[\"tuple\"]\n",
    "    best_diameter = res[\"diameter\"]\n",
    "    best_shift = res[\"shift\"]\n",
    "\n",
    "    # --------------------------------------------------------\n",
    "    # Tighten ambient interval\n",
    "    # --------------------------------------------------------\n",
    "    for rnd in range(improve_rounds):\n",
    "        new_width = max(best_diameter, ceil(slack * best_diameter))\n",
    "        if new_width >= width:\n",
    "            break\n",
    "        if verbose:\n",
    "            print()\n",
    "            print(\"########################################\")\n",
    "            print(f\"IMPROVEMENT ROUND {rnd + 1}\")\n",
    "            print(f\"current best diameter = {best_diameter}\")\n",
    "            print(f\"new search width      = {new_width}\")\n",
    "            print(\"########################################\")\n",
    "            print()\n",
    "        candidate = _scan_shifts_fast(\n",
    "            k=k, width=new_width, primes=primes, n_shifts=n_shifts,\n",
    "            finalists=finalists, preliminary_factor=preliminary_factor,\n",
    "            refine_rounds=refine_rounds, verbose=verbose,\n",
    "        )\n",
    "        if candidate is None:\n",
    "            break\n",
    "        width = new_width\n",
    "        if candidate[\"diameter\"] < best_diameter:\n",
    "            best_H = candidate[\"tuple\"]\n",
    "            best_diameter = candidate[\"diameter\"]\n",
    "            best_shift = candidate[\"shift\"]\n",
    "            if verbose:\n",
    "                print(f\"\\nGLOBAL BEST UPDATED: \"\n",
    "                      f\"{best_diameter}\")\n",
    "\n",
    "    # --------------------------------------------------------\n",
    "    # Normalize\n",
    "    # --------------------------------------------------------\n",
    "    best_H = np.asarray(best_H, dtype=np.int64)\n",
    "    best_H -= best_H[0]\n",
    "\n",
    "    # --------------------------------------------------------\n",
    "    # Final independent check\n",
    "    # --------------------------------------------------------\n",
    "    if verbose:\n",
    "        print()\n",
    "        print(\"Checking final admissibility...\")\n",
    "    if not is_admissible(best_H):\n",
    "        raise RuntimeError(\"Internal error: returned tuple is not admissible.\")\n",
    "    if verbose:\n",
    "        print(\"Admissible: yes\")\n",
    "        print()\n",
    "        print(\"==============================\")\n",
    "        print(f\"FINAL DIAMETER = {best_H[-1]}\")\n",
    "        print(f\"FINAL SHIFT    = {best_shift}\")\n",
    "        print(\"==============================\")\n",
    "    return {\n",
    "        \"tuple\": best_H, \n",
    "        \"diameter\": int(best_H[-1]),\n",
    "        \"shift\": int(best_shift), \n",
    "        \"search_width\": int(width),\n",
    "    }\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "9c0121ac",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "k = 3438\n",
      "# primes <= k = 481\n",
      "initial width = 36532\n",
      "preliminary stop prime = 844\n",
      "\n",
      "global: preliminary shift 4/30"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "global: preliminary shift 30/30\n",
      "global: full sieve 1/10 (shift -630)\n",
      "\n",
      "========================================\n",
      "NEW BEST: diameter = 31316\n",
      "          shift    = -630\n",
      "========================================\n",
      "global: full sieve 2/10 (shift -1890)\n",
      "global: full sieve 3/10 (shift 1890)\n",
      "global: full sieve 4/10 (shift 3149)\n",
      "global: full sieve 5/10 (shift -3149)\n",
      "global: full sieve 6/10 (shift 630)\n",
      "global: full sieve 7/10 (shift 4409)\n",
      "global: full sieve 8/10 (shift 5669)\n",
      "global: full sieve 9/10 (shift 6928)\n",
      "global: full sieve 10/10 (shift 8188)\n",
      "\n",
      "Local refinement 1/1\n",
      "current best = 31316\n",
      "searching around shift -630 with radius 1259\n",
      "refine 1: preliminary shift 30/30\n",
      "refine 1: full sieve 1/10 (shift -1194)\n",
      "\n",
      "========================================\n",
      "NEW BEST: diameter = 31288\n",
      "          shift    = -1194\n",
      "========================================\n",
      "refine 1: full sieve 2/10 (shift -1108)\n",
      "refine 1: full sieve 3/10 (shift -1021)\n",
      "refine 1: full sieve 4/10 (shift -847)\n",
      "refine 1: full sieve 5/10 (shift -1281)\n",
      "refine 1: full sieve 6/10 (shift -934)\n",
      "refine 1: full sieve 7/10 (shift -760)\n",
      "refine 1: full sieve 8/10 (shift -1715)\n",
      "refine 1: full sieve 9/10 (shift -1629)\n",
      "refine 1: full sieve 10/10 (shift -673)\n",
      "\n",
      "########################################\n",
      "IMPROVEMENT ROUND 1\n",
      "current best diameter = 31288\n",
      "new search width      = 32227\n",
      "########################################\n",
      "\n",
      "global: preliminary shift 30/30\n",
      "global: full sieve 1/10 (shift 556)\n",
      "\n",
      "========================================\n",
      "NEW BEST: diameter = 31162\n",
      "          shift    = 556\n",
      "========================================\n",
      "global: full sieve 2/10 (shift 2778)\n",
      "\n",
      "========================================\n",
      "NEW BEST: diameter = 31152\n",
      "          shift    = 2778\n",
      "========================================\n",
      "global: full sieve 3/10 (shift 1667)\n",
      "global: full sieve 4/10 (shift 3889)\n",
      "global: full sieve 5/10 (shift 5001)\n",
      "global: full sieve 6/10 (shift 6112)\n",
      "global: full sieve 7/10 (shift 7223)\n",
      "global: full sieve 8/10 (shift 8334)\n",
      "global: full sieve 9/10 (shift 9446)\n",
      "global: full sieve 10/10 (shift 10557)\n",
      "\n",
      "Local refinement 1/1\n",
      "current best = 31152\n",
      "searching around shift 2778 with radius 1111\n",
      "refine 1: preliminary shift 30/30\n",
      "refine 1: full sieve 1/10 (shift 2357)\n",
      "\n",
      "========================================\n",
      "NEW BEST: diameter = 31146\n",
      "          shift    = 2357\n",
      "========================================\n",
      "refine 1: full sieve 2/10 (shift 1820)\n",
      "refine 1: full sieve 3/10 (shift 2050)\n",
      "refine 1: full sieve 4/10 (shift 2127)\n",
      "refine 1: full sieve 5/10 (shift 2280)\n",
      "refine 1: full sieve 6/10 (shift 2663)\n",
      "refine 1: full sieve 7/10 (shift 3123)\n",
      "\n",
      "========================================\n",
      "NEW BEST: diameter = 31140\n",
      "          shift    = 3123\n",
      "========================================\n",
      "refine 1: full sieve 8/10 (shift 1973)\n",
      "refine 1: full sieve 9/10 (shift 2433)\n",
      "refine 1: full sieve 10/10 (shift 2510)\n",
      "\n",
      "GLOBAL BEST UPDATED: 31140\n",
      "\n",
      "Checking final admissibility...\n",
      "Admissible: yes\n",
      "\n",
      "==============================\n",
      "FINAL DIAMETER = 31140\n",
      "FINAL SHIFT    = 3123\n",
      "==============================\n"
     ]
    }
   ],
   "source": [
    "res_h2 = shifted_greedy_tuple_fast(\n",
    "    3_438,\n",
    "    n_shifts=30,\n",
    "    finalists=10,\n",
    "    preliminary_factor=2.0,\n",
    "    refine_rounds=1,\n",
    "    improve_rounds=1,\n",
    ")\n",
    "\n",
    "# ==============================\n",
    "# FINAL DIAMETER = 31140\n",
    "# FINAL SHIFT    = 3123\n",
    "# =============================="
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "4bb03081",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "k = 197454\n",
      "# primes <= k = 17777\n",
      "initial width = 3109559\n",
      "preliminary stop prime = 32387\n",
      "\n",
      "global: preliminary shift 20/20\n",
      "global: full sieve 1/4 (shift -1227457)\n",
      "\n",
      "========================================\n",
      "NEW BEST: diameter = 2582546\n",
      "          shift    = -1227457\n",
      "========================================\n",
      "global: full sieve 2/4 (shift -1391118)\n",
      "global: full sieve 3/4 (shift -1063796)\n",
      "global: full sieve 4/4 (shift -1554779)\n",
      "\n",
      "Local refinement 1/1\n",
      "current best = 2582546\n",
      "searching around shift -1227457 with radius 163660\n",
      "refine 1: preliminary shift 20/20\n",
      "refine 1: full sieve 1/4 (shift -1270525)\n",
      "\n",
      "========================================\n",
      "NEW BEST: diameter = 2581656\n",
      "          shift    = -1270525\n",
      "========================================\n",
      "refine 1: full sieve 2/4 (shift -1304980)\n",
      "refine 1: full sieve 3/4 (shift -1322208)\n",
      "refine 1: full sieve 4/4 (shift -1201616)\n",
      "\n",
      "########################################\n",
      "IMPROVEMENT ROUND 1\n",
      "current best diameter = 2581656\n",
      "new search width      = 2659106\n",
      "########################################\n",
      "\n",
      "global: preliminary shift 20/20\n",
      "global: full sieve 1/4 (shift -1189600)\n",
      "\n",
      "========================================\n",
      "NEW BEST: diameter = 2560494\n",
      "          shift    = -1189600\n",
      "========================================\n",
      "global: full sieve 2/4 (shift -1049647)\n",
      "global: full sieve 3/4 (shift -1329553)\n",
      "global: full sieve 4/4 (shift -909694)\n",
      "\n",
      "Local refinement 1/1\n",
      "current best = 2560494\n",
      "searching around shift -1189600 with radius 139952\n",
      "refine 1: preliminary shift 20/20\n",
      "refine 1: full sieve 1/4 (shift -1138039)\n",
      "\n",
      "========================================\n",
      "NEW BEST: diameter = 2560022\n",
      "          shift    = -1138039\n",
      "========================================\n",
      "refine 1: full sieve 2/4 (shift -1226429)\n",
      "refine 1: full sieve 3/4 (shift -1152771)\n",
      "refine 1: full sieve 4/4 (shift -1123307)\n",
      "\n",
      "GLOBAL BEST UPDATED: 2560022\n",
      "\n",
      "Checking final admissibility...\n",
      "Admissible: yes\n",
      "\n",
      "==============================\n",
      "FINAL DIAMETER = 2560022\n",
      "FINAL SHIFT    = -1138039\n",
      "==============================\n",
      "diameter = 2560022\n"
     ]
    }
   ],
   "source": [
    "res_h3 = shifted_greedy_tuple_fast(\n",
    "    197_454,\n",
    "    n_shifts=20,\n",
    "    finalists=4,\n",
    "    preliminary_factor=2.0,\n",
    "    refine_rounds=1,\n",
    "    improve_rounds=1,\n",
    ")\n",
    "\n",
    "print(\"diameter =\", res_h3[\"diameter\"])\n",
    "\n",
    "# k = 197_454: \n",
    "# ==============================\n",
    "# FINAL DIAMETER = 2560022\n",
    "# FINAL SHIFT    = -1138039\n",
    "# =============================="
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "63485cdc",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8a4255d9",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ddce59d9",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "3be1df2f",
   "metadata": {},
   "source": [
    "# Double-check"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "805e4266",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Admissible! Verified all primes p <= 3438.\n",
      "k = 3438\n",
      "Diameter = 31140\n",
      "Admissible! Verified all primes p <= 197454.\n",
      "k = 197454\n",
      "Diameter = 2560022\n"
     ]
    }
   ],
   "source": [
    "# time = 4m 23.8s\n",
    "\n",
    "# Replace `result` with the name of your dictionary\n",
    "for res in [res_h2, res_h3]:\n",
    "    H = np.asarray(res[\"tuple\"], dtype=np.int64)\n",
    "    k = len(H)\n",
    "\n",
    "    assert np.all(np.diff(H) > 0), \"Tuple is not strictly increasing!\"\n",
    "\n",
    "    admissible = True\n",
    "\n",
    "    for p in primerange(2, k + 1):\n",
    "        residues = np.unique(H % p)\n",
    "\n",
    "        if len(residues) == p:\n",
    "            print(f\"NOT admissible: all residue classes modulo {p} are covered.\")\n",
    "            admissible = False\n",
    "            break\n",
    "\n",
    "    if admissible:\n",
    "        print(f\"Admissible! Verified all primes p <= {k}.\")\n",
    "        print(f\"k = {k}\")\n",
    "        print(f\"Diameter = {H[-1] - H[0]}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e92bbb42",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "345f7ad7",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "67c49906",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "9f816c1f",
   "metadata": {},
   "source": [
    "# Shifted Schinzel sieve"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "79ef238d",
   "metadata": {},
   "outputs": [],
   "source": [
    "\"\"\"Fast fixed-shift Schinzel sieve for explicit admissible k-tuples (k ~ 10^7).\n",
    "\n",
    "We sieve the O(k log k) interval [shift,shift+width] retaining EVEN n,\n",
    "then exclude n == 0 (mod p) for all odd primes p <= prime_cutoff.\n",
    "From these survivors we select the narrowest block of k elements.\n",
    "For every prime prime_cutoff < p <= k we prove a missing residue class\n",
    "by scanning the survivor bitmap until a residue with no elements is found.\n",
    "For p > k, admissibility follows from cardinality.\n",
    "\n",
    "The witness scan is JIT-compiled with Numba (required). Only ~width/2\n",
    "bytes are needed for the sieve bitmap. This is a version of shifted\n",
    "Schinzel with a fixed shift and user-defined first sieve cutoff, not\n",
    "Polymath8b's optimized search over shifts and prime cutoffs.\n",
    "\n",
    "Usage:\n",
    "  from shifted_schinzel_large import shifted_schinzel_large\n",
    "  r = shifted_schinzel_large(10_995_625, cutoff_fraction=0.4)\n",
    "  H, D = r['tuple'], r['diameter']\n",
    "\"\"\"\n",
    "\n",
    "\n",
    "def primes_up_to(n):\n",
    "    \"\"\"Eratosthenes in an array; no external prime library needed.\"\"\"\n",
    "    n = int(n)\n",
    "    sieve = np.ones(n + 1, dtype=np.bool_)\n",
    "    sieve[:2] = False\n",
    "    for p in range(2, math.isqrt(n) + 1):\n",
    "        if sieve[p]:\n",
    "            sieve[p*p::p] = False\n",
    "    return np.flatnonzero(sieve).astype(np.int64)\n",
    "\n",
    "\n",
    "@njit(cache=True)\n",
    "def _check_large_primes(bitmap, primes, start_prime_index):\n",
    "    \"\"\"Find an empty residue modulo each remaining odd prime p<=k.\n",
    "\n",
    "    bitmap[j] represents whether the selected even number shift+2*j is\n",
    "    in H, up to a global translation. Since multiplication by 2 is\n",
    "    invertible mod odd p, finding a missing class in j mod p proves\n",
    "    missing a class in the original integers mod p.\n",
    "\n",
    "    Return (success, failing_prime, number_of_primes_checked).\n",
    "    This is an exhaustive, deterministic check, not a heuristic.\n",
    "    \"\"\"\n",
    "    size = len(bitmap)\n",
    "    checked = 0\n",
    "    for i in range(start_prime_index, len(primes)):\n",
    "        p = int(primes[i])\n",
    "        checked += 1\n",
    "        empty_found = False\n",
    "        for r in range(p):\n",
    "            occupied = False\n",
    "            for j in range(r, size, p):\n",
    "                if bitmap[j]:\n",
    "                    occupied = True\n",
    "                    break\n",
    "            if not occupied:\n",
    "                empty_found = True\n",
    "                break\n",
    "        if not empty_found:\n",
    "            return False, p, checked\n",
    "    return True, 0, checked\n",
    "\n",
    "\n",
    "def shifted_schinzel_large(k, shift=None, cutoff_fraction=0.4,\n",
    "                           width=None, growth=1.08, max_attempts=10,\n",
    "                           verbose=True):\n",
    "    \"\"\"Return {'tuple','diameter',...} with *verified* admissibility.\n",
    "\n",
    "    k: tuple size. shift: fixed interval start (default k), rounded up\n",
    "    to an even integer. cutoff_fraction: sieve primes up to this fraction\n",
    "    of k, then exhaustively verify all the other primes using Numba.\n",
    "    width: optional initial interval width (not the number of even slots).\n",
    "    Auto-growth if insufficient survivors; if verification fails, the\n",
    "    sieve cutoff is increased and the construction is retried.\n",
    "\n",
    "    Memory O(width/2 + k), about a few hundred MB for k~11 million.\n",
    "    \"\"\"\n",
    "    k = int(k)\n",
    "    if k < 2 or not (0.0 < cutoff_fraction <= 1.0) or growth <= 1.0:\n",
    "        raise ValueError('Require k>=2, cutoff_fraction in (0,1], growth>1')\n",
    "    shift = k if shift is None else int(shift)\n",
    "    shift += shift % 2  # keep only evens; missing class 1 mod 2\n",
    "    if width is None:\n",
    "        lk = math.log(max(3, k))\n",
    "        width = math.ceil(k * (lk + math.log(lk) + 0.25))\n",
    "    width = max(int(width), 2 * (k - 1))\n",
    "    primes = primes_up_to(k)\n",
    "    cutoff = max(2, min(k, int(cutoff_fraction * k)))\n",
    "    limit = int(np.searchsorted(primes, cutoff, side='right'))\n",
    "    if verbose:\n",
    "        print(f'k={k:,}; shift={shift:,}; sieve odd primes <= {cutoff:,}; '\n",
    "              f'check {len(primes)-limit:,} other primes')\n",
    "    t0 = time.perf_counter()\n",
    "\n",
    "    for attempt in range(1, max_attempts + 1):\n",
    "        nslots = width // 2 + 1\n",
    "        alive = np.ones(nslots, dtype=np.bool_)\n",
    "        halfshift = shift // 2\n",
    "        for p in primes[1:limit]:\n",
    "            p = int(p)\n",
    "            alive[(-halfshift) % p::p] = False\n",
    "        surviving = np.flatnonzero(alive)\n",
    "        del alive\n",
    "        count = len(surviving)\n",
    "        if verbose:\n",
    "            print(f'attempt={attempt}; width={width:,}; survivors={count:,}; '\n",
    "                  f'time={time.perf_counter()-t0:.1f}s', flush=True)\n",
    "        if count < k:\n",
    "            width = max(width + 2, math.ceil(width * growth))\n",
    "            continue\n",
    "\n",
    "        # Select the k survivors with the smallest diameter.\n",
    "        spans = surviving[k-1:] - surviving[:count-k+1]\n",
    "        first = int(np.argmin(spans))\n",
    "        positions = surviving[first:first+k].copy()\n",
    "        del spans, surviving\n",
    "        H = shift + 2 * positions\n",
    "        diameter = int(H[-1] - H[0])\n",
    "\n",
    "        # Construct bitmap of selected k positions for the independent\n",
    "        # verification of all primes between cutoff and k.\n",
    "        bitmap = np.zeros(int(positions[-1] - positions[0]) + 1,\n",
    "                          dtype=np.bool_)\n",
    "        bitmap[positions - positions[0]] = True\n",
    "        del positions\n",
    "        valid, failing_p, checked = _check_large_primes(bitmap, primes, limit)\n",
    "        del bitmap\n",
    "        if not valid:\n",
    "            # Retry with a stronger sieve. The eventual cutoff=k proves\n",
    "            # admissibility directly, so this fallback always terminates\n",
    "            # given a sufficiently large interval and enough attempts.\n",
    "            new_cutoff = min(k, max(int(failing_p), math.ceil(1.5 * cutoff)))\n",
    "            if verbose:\n",
    "                print(f'failed modulo p={failing_p:,}; '\n",
    "                      f'increasing sieve cutoff {cutoff:,} -> {new_cutoff:,}')\n",
    "            if new_cutoff <= cutoff:\n",
    "                raise RuntimeError(f'Cannot increase sieve cutoff after p={failing_p}')\n",
    "            cutoff = new_cutoff\n",
    "            limit = int(np.searchsorted(primes, cutoff, side='right'))\n",
    "            del H\n",
    "            continue\n",
    "        if verbose:\n",
    "            print(f'ADMISSIBLE; diameter={diameter:,}; verified '\n",
    "                  f'{checked:,} large primes; '\n",
    "                  f'time={time.perf_counter()-t0:.1f}s')\n",
    "        return {'tuple': H, 'diameter': diameter,\n",
    "                'shift': shift, 'search_width': width, 'survivors': count,\n",
    "                'cutoff_prime': cutoff, 'checked_primes': checked,\n",
    "                'attempts': attempt}\n",
    "\n",
    "    raise RuntimeError('No interval with at least k survivors was found; '\n",
    "                       'increase width/max_attempts.')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "33d743fa",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "k = 197454\n",
      "k=197,454; shift=197,454; sieve odd primes <= 78,981; check 10,032 other primes\n",
      "attempt=1; width=2,950,782; survivors=202,412; time=0.0s\n",
      "ADMISSIBLE; diameter=2,834,200; verified 10,032 large primes; time=3.6s\n",
      "{'diameter': 2834200, 'shift': 197454, 'search_width': 2950782, 'survivors': 202412, 'cutoff_prime': 78981, 'checked_primes': 10032, 'attempts': 1}\n",
      "\n",
      "\n",
      "\n",
      "k=10,995,550; shift=10,995,550; sieve odd primes <= 1,099,555; check 640,573 other primes\n",
      "attempt=1; width=634,953,913; survivors=35,030,946; time=4.2s\n",
      "failed modulo p=1,099,723; increasing sieve cutoff 1,099,555 -> 1,649,333\n",
      "attempt=2; width=634,953,913; survivors=34,805,528; time=8.8s\n",
      "ADMISSIBLE; diameter=193,672,056; verified 601,673 large primes; time=10.1s\n",
      "cutoff=0.1, trial=0, diameter=193,672,056, best=193,672,056\n",
      "k=10,995,550; shift=645,949,466; sieve odd primes <= 1,099,555; check 640,573 other primes\n",
      "attempt=1; width=634,953,913; survivors=32,946,051; time=4.1s\n",
      "ADMISSIBLE; diameter=209,414,400; verified 640,573 large primes; time=29.9s\n",
      "cutoff=0.1, trial=1, diameter=209,414,400, best=193,672,056\n",
      "k=10,995,550; shift=1,280,903,380; sieve odd primes <= 1,099,555; check 640,573 other primes\n",
      "attempt=1; width=634,953,913; survivors=32,110,495; time=4.2s\n",
      "ADMISSIBLE; diameter=215,952,174; verified 640,573 large primes; time=28.6s\n",
      "cutoff=0.1, trial=2, diameter=215,952,174, best=193,672,056\n",
      "k=10,995,550; shift=10,995,550; sieve odd primes <= 1,649,332; check 601,673 other primes\n",
      "attempt=1; width=634,953,913; survivors=34,805,528; time=4.3s\n",
      "ADMISSIBLE; diameter=193,672,056; verified 601,673 large primes; time=5.6s\n",
      "cutoff=0.15, trial=0, diameter=193,672,056, best=193,672,056\n",
      "k=10,995,550; shift=645,949,466; sieve odd primes <= 1,649,332; check 601,673 other primes\n",
      "attempt=1; width=634,953,913; survivors=32,907,912; time=4.3s\n",
      "ADMISSIBLE; diameter=209,938,576; verified 601,673 large primes; time=5.5s\n",
      "cutoff=0.15, trial=1, diameter=209,938,576, best=193,672,056\n",
      "k=10,995,550; shift=1,280,903,380; sieve odd primes <= 1,649,332; check 601,673 other primes\n",
      "attempt=1; width=634,953,913; survivors=32,082,445; time=4.3s\n",
      "ADMISSIBLE; diameter=216,248,130; verified 601,673 large primes; time=5.5s\n",
      "cutoff=0.15, trial=2, diameter=216,248,130, best=193,672,056\n",
      "k=10,995,550; shift=10,995,550; sieve odd primes <= 2,199,110; check 563,648 other primes\n",
      "attempt=1; width=634,953,913; survivors=34,577,378; time=4.3s\n",
      "ADMISSIBLE; diameter=195,749,006; verified 563,648 large primes; time=4.8s\n",
      "cutoff=0.2, trial=0, diameter=195,749,006, best=193,672,056\n",
      "k=10,995,550; shift=645,949,466; sieve odd primes <= 2,199,110; check 563,648 other primes\n",
      "attempt=1; width=634,953,913; survivors=32,869,887; time=4.4s\n",
      "ADMISSIBLE; diameter=209,968,362; verified 563,648 large primes; time=4.8s\n",
      "cutoff=0.2, trial=1, diameter=209,968,362, best=193,672,056\n",
      "k=10,995,550; shift=1,280,903,380; sieve odd primes <= 2,199,110; check 563,648 other primes\n",
      "attempt=1; width=634,953,913; survivors=32,067,005; time=4.3s\n",
      "ADMISSIBLE; diameter=216,248,130; verified 563,648 large primes; time=4.8s\n",
      "cutoff=0.2, trial=2, diameter=216,248,130, best=193,672,056\n",
      "BEST: {'diameter': 193672056, 'shift': 10995550, 'search_width': 634953913, 'survivors': 34805528, 'cutoff_prime': 1649333, 'checked_primes': 601673, 'attempts': 2}\n"
     ]
    }
   ],
   "source": [
    "k = 197_454\n",
    "print(f\"k = {k}\")\n",
    "result = shifted_schinzel_large(k)\n",
    "print({key: value for key, value in result.items() if key != 'tuple'})\n",
    "\n",
    "print()\n",
    "print()\n",
    "print()\n",
    "\n",
    "k = 10_995_550\n",
    "lk = math.log(k)\n",
    "\n",
    "width = math.ceil(3 * k * (lk + math.log(lk) + 0.25))\n",
    "best = None\n",
    "\n",
    "for cutoff_fraction in [0.10, 0.15, 0.20]:\n",
    "    for trial in range(3):\n",
    "        shift = k + trial * (width + 2)\n",
    "\n",
    "        result = shifted_schinzel_large(\n",
    "            k,\n",
    "            shift=shift,\n",
    "            width=width,\n",
    "            cutoff_fraction=cutoff_fraction,\n",
    "            verbose=True,\n",
    "        )\n",
    "\n",
    "        if best is None or result['diameter'] < best['diameter']:\n",
    "            best = result\n",
    "\n",
    "        print(f\"cutoff={cutoff_fraction}, trial={trial}, \"\n",
    "              f\"diameter={result['diameter']:,}, \"\n",
    "              f\"best={best['diameter']:,}\", flush=True)\n",
    "\n",
    "print(\"BEST:\", {key: value for key, value in best.items()\n",
    "                if key != 'tuple'})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "0800191d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# H_3 <=   2_834_200  (Alternative)\n",
    "# H_4 <= 193_672_056"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d77870e9",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "53be713e",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e2557c0a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "cf83c0cf",
   "metadata": {},
   "source": [
    "# $k$ primes past $k$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "cdca3c0d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Primes found: 3,943,014/607,150,000; elapsed: 0.1s\n",
      "Primes found: 7,862,857/607,150,000; elapsed: 0.3s\n",
      "Primes found: 11,764,553/607,150,000; elapsed: 0.4s\n",
      "Primes found: 15,647,217/607,150,000; elapsed: 0.5s\n",
      "Primes found: 19,513,890/607,150,000; elapsed: 0.6s\n",
      "Primes found: 23,366,260/607,150,000; elapsed: 0.8s\n",
      "Primes found: 27,204,069/607,150,000; elapsed: 0.9s\n",
      "Primes found: 31,028,943/607,150,000; elapsed: 1.0s\n",
      "Primes found: 34,842,941/607,150,000; elapsed: 1.2s\n",
      "Primes found: 38,646,063/607,150,000; elapsed: 1.3s\n",
      "Primes found: 42,439,204/607,150,000; elapsed: 1.4s\n",
      "Primes found: 46,222,311/607,150,000; elapsed: 1.6s\n",
      "Primes found: 49,996,438/607,150,000; elapsed: 1.9s\n",
      "Primes found: 53,761,944/607,150,000; elapsed: 2.2s\n",
      "Primes found: 57,519,135/607,150,000; elapsed: 2.5s\n",
      "Primes found: 61,267,275/607,150,000; elapsed: 2.9s\n",
      "Primes found: 65,009,147/607,150,000; elapsed: 3.2s\n",
      "Primes found: 68,744,765/607,150,000; elapsed: 3.5s\n",
      "Primes found: 72,472,683/607,150,000; elapsed: 3.9s\n",
      "Primes found: 76,193,523/607,150,000; elapsed: 4.3s\n",
      "Primes found: 79,909,912/607,150,000; elapsed: 4.6s\n",
      "Primes found: 83,618,388/607,150,000; elapsed: 5.0s\n",
      "Primes found: 87,321,763/607,150,000; elapsed: 5.3s\n",
      "Primes found: 91,019,372/607,150,000; elapsed: 5.7s\n",
      "Primes found: 94,713,103/607,150,000; elapsed: 6.1s\n",
      "Primes found: 98,399,433/607,150,000; elapsed: 6.4s\n",
      "Primes found: 102,080,792/607,150,000; elapsed: 6.7s\n",
      "Primes found: 105,758,663/607,150,000; elapsed: 7.0s\n",
      "Primes found: 109,431,404/607,150,000; elapsed: 7.4s\n",
      "Primes found: 113,098,406/607,150,000; elapsed: 7.8s\n",
      "Primes found: 116,762,533/607,150,000; elapsed: 8.2s\n",
      "Primes found: 120,421,212/607,150,000; elapsed: 8.5s\n",
      "Primes found: 124,075,571/607,150,000; elapsed: 8.9s\n",
      "Primes found: 127,726,392/607,150,000; elapsed: 9.2s\n",
      "Primes found: 131,372,263/607,150,000; elapsed: 9.6s\n",
      "Primes found: 135,016,109/607,150,000; elapsed: 10.0s\n",
      "Primes found: 138,655,758/607,150,000; elapsed: 10.3s\n",
      "Primes found: 142,291,595/607,150,000; elapsed: 10.6s\n",
      "Primes found: 145,923,463/607,150,000; elapsed: 11.0s\n",
      "Primes found: 149,552,026/607,150,000; elapsed: 11.3s\n",
      "Primes found: 153,176,632/607,150,000; elapsed: 11.6s\n",
      "Primes found: 156,797,779/607,150,000; elapsed: 12.0s\n",
      "Primes found: 160,414,359/607,150,000; elapsed: 12.3s\n",
      "Primes found: 164,029,604/607,150,000; elapsed: 12.6s\n",
      "Primes found: 167,640,731/607,150,000; elapsed: 13.0s\n",
      "Primes found: 171,249,705/607,150,000; elapsed: 13.3s\n",
      "Primes found: 174,855,747/607,150,000; elapsed: 13.5s\n",
      "Primes found: 178,457,670/607,150,000; elapsed: 13.9s\n",
      "Primes found: 182,057,109/607,150,000; elapsed: 14.1s\n",
      "Primes found: 185,654,077/607,150,000; elapsed: 14.4s\n",
      "Primes found: 189,248,164/607,150,000; elapsed: 14.7s\n",
      "Primes found: 192,839,728/607,150,000; elapsed: 15.1s\n",
      "Primes found: 196,427,687/607,150,000; elapsed: 15.4s\n",
      "Primes found: 200,013,278/607,150,000; elapsed: 15.7s\n",
      "Primes found: 203,596,076/607,150,000; elapsed: 16.0s\n",
      "Primes found: 207,176,732/607,150,000; elapsed: 16.2s\n",
      "Primes found: 210,754,955/607,150,000; elapsed: 16.5s\n",
      "Primes found: 214,330,870/607,150,000; elapsed: 16.8s\n",
      "Primes found: 217,904,208/607,150,000; elapsed: 17.2s\n",
      "Primes found: 221,474,374/607,150,000; elapsed: 17.6s\n",
      "Primes found: 225,042,853/607,150,000; elapsed: 17.9s\n",
      "Primes found: 228,608,948/607,150,000; elapsed: 18.3s\n",
      "Primes found: 232,174,182/607,150,000; elapsed: 18.6s\n",
      "Primes found: 235,736,275/607,150,000; elapsed: 18.9s\n",
      "Primes found: 239,295,166/607,150,000; elapsed: 19.3s\n",
      "Primes found: 242,851,965/607,150,000; elapsed: 19.7s\n",
      "Primes found: 246,406,824/607,150,000; elapsed: 20.1s\n",
      "Primes found: 249,959,578/607,150,000; elapsed: 20.5s\n",
      "Primes found: 253,511,820/607,150,000; elapsed: 20.8s\n",
      "Primes found: 257,061,203/607,150,000; elapsed: 21.2s\n",
      "Primes found: 260,608,276/607,150,000; elapsed: 21.6s\n",
      "Primes found: 264,151,826/607,150,000; elapsed: 21.9s\n",
      "Primes found: 267,693,835/607,150,000; elapsed: 22.3s\n",
      "Primes found: 271,235,382/607,150,000; elapsed: 22.7s\n",
      "Primes found: 274,774,994/607,150,000; elapsed: 23.1s\n",
      "Primes found: 278,312,480/607,150,000; elapsed: 23.5s\n",
      "Primes found: 281,847,118/607,150,000; elapsed: 23.9s\n",
      "Primes found: 285,380,365/607,150,000; elapsed: 24.3s\n",
      "Primes found: 288,911,475/607,150,000; elapsed: 24.6s\n",
      "Primes found: 292,440,879/607,150,000; elapsed: 25.1s\n",
      "Primes found: 295,970,073/607,150,000; elapsed: 25.5s\n",
      "Primes found: 299,495,733/607,150,000; elapsed: 25.9s\n",
      "Primes found: 303,019,109/607,150,000; elapsed: 26.3s\n",
      "Primes found: 306,541,799/607,150,000; elapsed: 26.8s\n",
      "Primes found: 310,062,977/607,150,000; elapsed: 27.2s\n",
      "Primes found: 313,582,777/607,150,000; elapsed: 27.6s\n",
      "Primes found: 317,100,589/607,150,000; elapsed: 28.0s\n",
      "Primes found: 320,615,115/607,150,000; elapsed: 28.4s\n",
      "Primes found: 324,129,040/607,150,000; elapsed: 28.8s\n",
      "Primes found: 327,641,963/607,150,000; elapsed: 29.1s\n",
      "Primes found: 331,153,598/607,150,000; elapsed: 29.5s\n",
      "Primes found: 334,663,664/607,150,000; elapsed: 29.9s\n",
      "Primes found: 338,172,772/607,150,000; elapsed: 30.3s\n",
      "Primes found: 341,679,270/607,150,000; elapsed: 30.7s\n",
      "Primes found: 345,184,840/607,150,000; elapsed: 31.1s\n",
      "Primes found: 348,690,035/607,150,000; elapsed: 31.5s\n",
      "Primes found: 352,192,230/607,150,000; elapsed: 31.9s\n",
      "Primes found: 355,692,304/607,150,000; elapsed: 32.3s\n",
      "Primes found: 359,191,513/607,150,000; elapsed: 32.7s\n",
      "Primes found: 362,690,063/607,150,000; elapsed: 33.1s\n",
      "Primes found: 366,184,901/607,150,000; elapsed: 33.5s\n",
      "Primes found: 369,679,782/607,150,000; elapsed: 33.9s\n",
      "Primes found: 373,174,201/607,150,000; elapsed: 34.4s\n",
      "Primes found: 376,665,472/607,150,000; elapsed: 34.8s\n",
      "Primes found: 380,156,638/607,150,000; elapsed: 35.2s\n",
      "Primes found: 383,646,350/607,150,000; elapsed: 35.6s\n",
      "Primes found: 387,133,830/607,150,000; elapsed: 36.0s\n",
      "Primes found: 390,620,719/607,150,000; elapsed: 36.3s\n",
      "Primes found: 394,107,572/607,150,000; elapsed: 36.7s\n",
      "Primes found: 397,591,367/607,150,000; elapsed: 37.1s\n",
      "Primes found: 401,074,152/607,150,000; elapsed: 37.5s\n",
      "Primes found: 404,555,597/607,150,000; elapsed: 37.9s\n",
      "Primes found: 408,036,037/607,150,000; elapsed: 38.3s\n",
      "Primes found: 411,517,161/607,150,000; elapsed: 38.7s\n",
      "Primes found: 414,995,398/607,150,000; elapsed: 39.2s\n",
      "Primes found: 418,472,030/607,150,000; elapsed: 39.6s\n",
      "Primes found: 421,947,110/607,150,000; elapsed: 40.0s\n",
      "Primes found: 425,421,455/607,150,000; elapsed: 40.4s\n",
      "Primes found: 428,893,783/607,150,000; elapsed: 40.8s\n",
      "Primes found: 432,364,876/607,150,000; elapsed: 41.2s\n",
      "Primes found: 435,835,991/607,150,000; elapsed: 41.6s\n",
      "Primes found: 439,305,465/607,150,000; elapsed: 42.0s\n",
      "Primes found: 442,773,173/607,150,000; elapsed: 42.4s\n",
      "Primes found: 446,239,542/607,150,000; elapsed: 42.9s\n",
      "Primes found: 449,705,576/607,150,000; elapsed: 43.3s\n",
      "Primes found: 453,170,448/607,150,000; elapsed: 43.7s\n",
      "Primes found: 456,634,636/607,150,000; elapsed: 44.2s\n",
      "Primes found: 460,098,040/607,150,000; elapsed: 44.5s\n",
      "Primes found: 463,558,895/607,150,000; elapsed: 44.7s\n",
      "Primes found: 467,019,146/607,150,000; elapsed: 44.9s\n",
      "Primes found: 470,477,937/607,150,000; elapsed: 45.1s\n",
      "Primes found: 473,937,669/607,150,000; elapsed: 45.3s\n",
      "Primes found: 477,393,665/607,150,000; elapsed: 45.5s\n",
      "Primes found: 480,848,993/607,150,000; elapsed: 45.7s\n",
      "Primes found: 484,303,367/607,150,000; elapsed: 45.8s\n",
      "Primes found: 487,757,340/607,150,000; elapsed: 46.0s\n",
      "Primes found: 491,211,983/607,150,000; elapsed: 46.2s\n",
      "Primes found: 494,663,877/607,150,000; elapsed: 46.4s\n",
      "Primes found: 498,115,954/607,150,000; elapsed: 46.6s\n",
      "Primes found: 501,565,581/607,150,000; elapsed: 46.7s\n",
      "Primes found: 505,014,872/607,150,000; elapsed: 46.9s\n",
      "Primes found: 508,461,243/607,150,000; elapsed: 47.1s\n",
      "Primes found: 511,908,091/607,150,000; elapsed: 47.3s\n",
      "Primes found: 515,354,830/607,150,000; elapsed: 47.5s\n",
      "Primes found: 518,800,036/607,150,000; elapsed: 47.7s\n",
      "Primes found: 522,244,480/607,150,000; elapsed: 47.9s\n",
      "Primes found: 525,686,301/607,150,000; elapsed: 48.1s\n",
      "Primes found: 529,129,654/607,150,000; elapsed: 48.2s\n",
      "Primes found: 532,571,276/607,150,000; elapsed: 48.4s\n",
      "Primes found: 536,011,547/607,150,000; elapsed: 48.6s\n",
      "Primes found: 539,449,869/607,150,000; elapsed: 48.8s\n",
      "Primes found: 542,889,079/607,150,000; elapsed: 49.0s\n",
      "Primes found: 546,325,803/607,150,000; elapsed: 49.2s\n",
      "Primes found: 549,763,249/607,150,000; elapsed: 49.4s\n",
      "Primes found: 553,198,611/607,150,000; elapsed: 49.5s\n",
      "Primes found: 556,633,089/607,150,000; elapsed: 49.7s\n",
      "Primes found: 560,066,539/607,150,000; elapsed: 49.9s\n",
      "Primes found: 563,499,982/607,150,000; elapsed: 50.1s\n",
      "Primes found: 566,931,700/607,150,000; elapsed: 50.3s\n",
      "Primes found: 570,363,224/607,150,000; elapsed: 50.4s\n",
      "Primes found: 573,793,343/607,150,000; elapsed: 50.6s\n",
      "Primes found: 577,221,611/607,150,000; elapsed: 50.8s\n",
      "Primes found: 580,651,359/607,150,000; elapsed: 51.0s\n",
      "Primes found: 584,078,880/607,150,000; elapsed: 51.2s\n",
      "Primes found: 587,506,148/607,150,000; elapsed: 51.4s\n",
      "Primes found: 590,930,368/607,150,000; elapsed: 51.5s\n",
      "Primes found: 594,355,962/607,150,000; elapsed: 51.7s\n",
      "Primes found: 597,779,261/607,150,000; elapsed: 51.9s\n",
      "Primes found: 601,201,781/607,150,000; elapsed: 52.1s\n",
      "Primes found: 604,624,849/607,150,000; elapsed: 52.3s\n",
      "\n",
      "RESULT:\n",
      "H(607,150,000) <= 13,659,045,840\n",
      "{'first_prime': 607150001, 'last_prime': 14266195841, 'diameter': 13659045840, 'elapsed': 52.426489599998604}\n"
     ]
    }
   ],
   "source": [
    "def small_primes(n):\n",
    "    sieve = np.ones(n + 1, dtype=bool)\n",
    "    sieve[:2] = False\n",
    "\n",
    "    for p in range(2, math.isqrt(n) + 1):\n",
    "        if sieve[p]:\n",
    "            sieve[p*p::p] = False\n",
    "\n",
    "    return np.flatnonzero(sieve)\n",
    "\n",
    "\n",
    "def prime_tuple_diameter(k, block=4_000_000):\n",
    "    # Start with the first odd integer strictly greater than k.\n",
    "    lo = (k + 1) | 1\n",
    "\n",
    "    count = 0\n",
    "    first_prime = None\n",
    "    t0 = time.perf_counter()\n",
    "\n",
    "    # Small primes used to sieve each segment.\n",
    "    bound = math.isqrt(lo + 2 * block) + 1\n",
    "    base = small_primes(bound)\n",
    "\n",
    "    segment = 0\n",
    "\n",
    "    while True:\n",
    "        hi = lo + 2 * block\n",
    "\n",
    "        # Extend our small-prime table if necessary.\n",
    "        if hi - 2 > bound**2:\n",
    "            bound = max(2 * bound, math.isqrt(hi) + 1)\n",
    "            base = small_primes(bound)\n",
    "\n",
    "        # Only odd numbers: lo, lo+2, lo+4, ...\n",
    "        alive = np.ones(block, dtype=bool)\n",
    "\n",
    "        for p in base[1:]:  # Ignore 2\n",
    "            p = int(p)\n",
    "\n",
    "            if p*p >= hi:\n",
    "                break\n",
    "\n",
    "            first = max(p*p, ((lo + p - 1) // p) * p)\n",
    "\n",
    "            if first % 2 == 0:\n",
    "                first += p\n",
    "\n",
    "            alive[(first - lo)//2::p] = False\n",
    "\n",
    "        found = int(np.count_nonzero(alive))\n",
    "\n",
    "        if found:\n",
    "            if first_prime is None:\n",
    "                first_prime = lo + 2 * int(np.argmax(alive))\n",
    "\n",
    "            if count + found >= k:\n",
    "                j = k - count - 1\n",
    "                last_prime = lo + 2 * int(\n",
    "                    np.flatnonzero(alive)[j]\n",
    "                )\n",
    "\n",
    "                return {\n",
    "                    \"first_prime\": first_prime,\n",
    "                    \"last_prime\": last_prime,\n",
    "                    \"diameter\": last_prime - first_prime,\n",
    "                    \"elapsed\": time.perf_counter() - t0,\n",
    "                }\n",
    "\n",
    "        count += found\n",
    "        lo = hi\n",
    "        segment += 1\n",
    "\n",
    "        if segment % 10 == 0:\n",
    "            print(\n",
    "                f\"Primes found: {count:,}/{k:,}; \"\n",
    "                f\"elapsed: {time.perf_counter()-t0:.1f}s\",\n",
    "                flush=True,\n",
    "            )\n",
    "\n",
    "\n",
    "if __name__ == \"__main__\":\n",
    "    k = 607_150_000\n",
    "\n",
    "    result = prime_tuple_diameter(k)\n",
    "\n",
    "    print(\"\\nRESULT:\")\n",
    "    print(f\"H({k:,}) <= {result['diameter']:,}\")\n",
    "    print(result)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "51281ef1",
   "metadata": {},
   "outputs": [],
   "source": [
    "# RESULT:\n",
    "# H(607,150,000) <= 13,659,045,840"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "71be41f0",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "56d4ebe8",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8c71b337",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv (3.12.10)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Clusters_of_Primes_Code/z02_asymptotic_constant.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "51c1ebef",
   "metadata": {},
   "source": [
    "# The asymptotic constant $\\eta$: a rigorous certificate\n",
    "\n",
    "The largest generalized eigenvalue of the limiting-$Q$ problem,\n",
    "\n",
    "$$\\eta = \\max_{\\deg Q \\le 20} \\frac{c^\\top D\\, c}{c^\\top I\\, c}, \\qquad I_{ij} = U_{i+j}, \\qquad D_{ij} = (2H_{i+j} + 2 - H_i - H_j)\\,U_{i+j} - 2\\,U_{i+j+1},$$\n",
    "\n",
    "$$U_n = \\frac{n!}{\\pi}\\,\\mathrm{Re}\\int_0^\\infty \\frac{e^{z(\\gamma + \\log z)}}{z^{n+1}}\\,d\\tau, \\qquad z = 1 + i\\tau .$$\n",
    "\n",
    "Every step is outward-rounded Arb arithmetic; mpmath only proposes the witness.\n",
    "\n",
    "* **The integrals.** `acb.integral` on panels up to $T = 300$, plus the tail. Since $|e^{z(\\gamma+\\log z)} z^{-n-1}| = e^\\gamma |z|^{-n} e^{-\\tau \\arctan \\tau}$ and $\\arctan\\tau \\ge \\pi/2 - 1/\\tau$, the omitted part of $U_n$ is at most $2e^{\\gamma+1}\\, n!\\, e^{-\\pi T/2}/(\\pi^2 T^n)$.\n",
    "* **The form $D$.** It is $2\\,\\mathrm{Up}_{i+j} - (H_i + H_j)\\,U_{i+j}$, with $\\mathrm{Up}_n$ the same integral weighted by $H_n - \\gamma - \\log z$, rewritten through $\\mathrm{Up}_n = (H_n + 1)\\,U_n - U_{n+1}$. That comes from $(\\gamma + \\log z)\\,e^\\varphi = (e^\\varphi)' - e^\\varphi$ and one integration by parts along $\\mathrm{Re}\\, z = 1$.\n",
    "* **The bracket.** A witness with $v^\\top (D - \\ell I) v > 0$ proves $\\eta > \\ell$; an interval $LDL^\\top$ of $hI - D$ with every pivot positive proves $\\eta < h$ over *all* polynomials of degree $\\le 20$. The printed decimals are rounded outward.\n",
    "\n",
    "Checked independently: the moments $U_n$ against a separate mpmath quadrature on $[0, \\infty)$ (40 digits); the $\\mathrm{Up}$ identity against direct integration; the tail bound on a grid $\\tau \\in [10^{-2}, 10^4]$, $n \\le 41$ (it is never exceeded, and tight as $\\tau \\to \\infty$).\n",
    "\n",
    "For comparison (floating point): $\\eta \\approx -0.28498$ at degree 2, $-0.27503$ at degree 4, $-0.27374$ at degree 10. The run takes under a minute."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "eca1970f",
   "metadata": {},
   "outputs": [],
   "source": [
    "import math\n",
    "from decimal import ROUND_CEILING, ROUND_FLOOR, Decimal, localcontext\n",
    "from fractions import Fraction\n",
    "\n",
    "import mpmath as mp\n",
    "from flint import acb, arb, arb_mat, ctx\n",
    "\n",
    "DEGREE, WORK_DIGITS, TARGET_DIGITS = 20, 180, 60\n",
    "PANELS = [0, 1, 3, 7, 15, 35, 70, 140, 300]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "91900792",
   "metadata": {},
   "outputs": [],
   "source": [
    "def moments(N, panels, tol):\n",
    "    \"\"\"Balls containing U[0], ..., U[N]: the integral on [0, T] plus the tail bound.\"\"\"\n",
    "    g, pi, T = arb.const_euler(), arb.pi(), arb(panels[-1])\n",
    "    U = []\n",
    "    for n in range(N + 1):\n",
    "        def f(t, analytic):\n",
    "            z = 1 + acb(0, 1) * t\n",
    "            return (z * (g + z.log(analytic=analytic))).exp() / z ** (n + 1)\n",
    "\n",
    "        S = sum((acb.integral(f, arb(a), arb(b), rel_tol=tol, abs_tol=tol)\n",
    "                 for a, b in zip(panels, panels[1:])), acb(0))\n",
    "        assert S.is_finite(), f\"Arb integration failed at n={n}\"\n",
    "        tail = (2 * (g + 1).exp() * math.factorial(n) * (-pi * T / 2).exp() / (pi ** 2 * T ** n)).upper()\n",
    "        U.append(S.real * math.factorial(n) / pi + arb(0).union(tail).union(-tail))\n",
    "    return U\n",
    "\n",
    "\n",
    "def forms(U, d):\n",
    "    H = [sum((arb(1) / j for j in range(1, n + 1)), arb(0)) for n in range(2 * d + 2)]\n",
    "    I = arb_mat([[U[i + j] for j in range(d + 1)] for i in range(d + 1)])\n",
    "    D = arb_mat([[(2 * H[i + j] + 2 - H[i] - H[j]) * U[i + j] - 2 * U[i + j + 1]\n",
    "                  for j in range(d + 1)] for i in range(d + 1)])\n",
    "    return I, D\n",
    "\n",
    "\n",
    "def positive_definite(A):\n",
    "    \"\"\"True only if an interval LDL^T has every pivot certainly > 0 -- a proof that A is positive definite.\"\"\"\n",
    "    n = A.nrows()\n",
    "    L, piv = [[arb(0)] * n for _ in range(n)], []\n",
    "    for j in range(n):\n",
    "        p = A[j, j] - sum((L[j][k] ** 2 * piv[k] for k in range(j)), arb(0))\n",
    "        if not p > 0:\n",
    "            return False\n",
    "        piv.append(p)\n",
    "        for i in range(j + 1, n):\n",
    "            L[i][j] = (A[i, j] - sum((L[i][k] * L[j][k] * piv[k] for k in range(j)), arb(0))) / p\n",
    "    return True\n",
    "\n",
    "\n",
    "def qform(v, A):\n",
    "    return sum((v[i] * A[i, j] * v[j] for i in range(len(v)) for j in range(len(v))), arb(0))\n",
    "\n",
    "\n",
    "def witness(I, D, d, digits):\n",
    "    \"\"\"UNTRUSTED: the top eigenpair of the midpoint pencil, normalized to c[0] = 1.\"\"\"\n",
    "    with mp.workdps(digits):\n",
    "        cv = lambda x: mp.mpf(x.mid().str(digits - 8, radius=False))\n",
    "        A = mp.matrix([[cv(I[i, j]) for j in range(d + 1)] for i in range(d + 1)])\n",
    "        B = mp.matrix([[cv(D[i, j]) for j in range(d + 1)] for i in range(d + 1)])\n",
    "        Linv = mp.cholesky(A) ** -1\n",
    "        ev, V = mp.eigsy(Linv * B * Linv.T)\n",
    "        top = max(range(d + 1), key=lambda j: ev[j])\n",
    "        c = Linv.T * V[:, top]\n",
    "        return ev[top], [c[j] / c[0] for j in range(d + 1)]\n",
    "\n",
    "\n",
    "def bracket(eta0, v, I, D, digits, work_digits):\n",
    "    \"\"\"The narrowest lo < eta < hi (width 2*10^-acc, acc = digits, digits-5, ...) that both checks prove.\"\"\"\n",
    "    n = len(v)\n",
    "    with mp.workdps(work_digits):\n",
    "        for acc in range(digits, 4, -5):\n",
    "            lo, hi = (arb(mp.nstr(eta0 + sgn * mp.mpf(10) ** -acc, work_digits - 10)) for sgn in (-1, 1))\n",
    "            if (qform(v, arb_mat([[D[i, j] - lo * I[i, j] for j in range(n)] for i in range(n)])) > 0\n",
    "                    and positive_definite(arb_mat([[hi * I[i, j] - D[i, j] for j in range(n)] for i in range(n)]))):\n",
    "                return lo, hi, acc\n",
    "    raise ArithmeticError(\"No certified bracket: increase WORK_DIGITS or the integration accuracy.\")\n",
    "\n",
    "\n",
    "def solve(A, B, label):\n",
    "    \"\"\"A verified interval solution of A X = B (Arb proves invertibility), never a midpoint fallback.\"\"\"\n",
    "    for algorithm in (\"precond\", \"lu\"):\n",
    "        try:\n",
    "            X = A.solve(B, algorithm=algorithm)\n",
    "            if all(X[i, j].is_finite() for i in range(X.nrows()) for j in range(X.ncols())):\n",
    "                return X\n",
    "        except ZeroDivisionError:\n",
    "            pass\n",
    "    raise ArithmeticError(f\"Could not certify invertibility of the {label}.\")\n",
    "\n",
    "\n",
    "def eigenvector(I, D, lo, hi):\n",
    "    \"\"\"Balls for the maximizing coefficients (c[0] = 1), for every eta in [lo, hi].\n",
    "\n",
    "    Rows 1.. of (D - eta I) c = 0 give (eta I_SS - D_SS) x = D_S0 - eta I_S0, x = c[1:]. With eta = eta0 + delta,\n",
    "    A0 = eta0 I_SS - D_SS, x0 = A0^-1 (D_S0 - eta0 I_S0), E = A0^-1 I_SS, f = A0^-1 I_S0, exactly\n",
    "        x(eta) = x0 - delta (Id + delta E)^-1 (E x0 + f),\n",
    "    which keeps the correlation an interval solve with eta = [lo, hi] would lose. The solves also prove the\n",
    "    system invertible on the whole bracket, so the maximizer has c[0] != 0.\"\"\"\n",
    "    n, m = I.nrows(), I.nrows() - 1\n",
    "    lam0 = ((lo + hi) / 2).mid()\n",
    "    delta = lo.union(hi) - lam0\n",
    "    A0 = arb_mat([[lam0 * I[i, j] - D[i, j] for j in range(1, n)] for i in range(1, n)])\n",
    "    X = solve(A0, arb_mat([[D[i, 0] - lam0 * I[i, 0], I[i, 0]] + [I[i, j] for j in range(1, n)]\n",
    "                           for i in range(1, n)]), \"midpoint eigenvector system\")\n",
    "    x0, f = arb_mat([[X[i, 0]] for i in range(m)]), arb_mat([[X[i, 1]] for i in range(m)])\n",
    "    E = arb_mat([[X[i, j + 2] for j in range(m)] for i in range(m)])\n",
    "    near_id = arb_mat([[arb(int(i == j)) + delta * E[i, j] for j in range(m)] for i in range(m)])\n",
    "    corr = solve(near_id, E * x0 + f, \"small eigenvalue perturbation\")\n",
    "    return [arb(1)] + [x0[i, 0] - delta * corr[i, 0] for i in range(m)]\n",
    "\n",
    "\n",
    "def outward(x, rounding, digits=50):\n",
    "    \"\"\"An exact Arb endpoint as a decimal rounded with ROUND_FLOOR or ROUND_CEILING.\"\"\"\n",
    "    man, exp = x.mid().man_exp()\n",
    "    q = Fraction(int(man)) * Fraction(2) ** int(exp)\n",
    "    with localcontext() as c:\n",
    "        c.prec, c.rounding = digits, rounding\n",
    "        return str(Decimal(q.numerator) / Decimal(q.denominator))\n",
    "\n",
    "\n",
    "def certify(degree=DEGREE, work_digits=WORK_DIGITS, target_digits=TARGET_DIGITS, panels=PANELS,\n",
    "            U=None, verbose=True):\n",
    "    \"\"\"Certify eta for polynomials of degree <= `degree`. U: moments of an earlier run, reused when they reach\n",
    "    U[2 degree + 1]. verbose=False prints nothing; the bounds are in the returned dict either way.\"\"\"\n",
    "    assert degree >= 0 and panels[0] == 0 and all(a < b for a, b in zip(panels, panels[1:]))\n",
    "    say = print if verbose else (lambda *args: None)\n",
    "    ctx.dps = work_digits\n",
    "    if U is None or len(U) < 2 * degree + 2:\n",
    "        U = moments(2 * degree + 1, panels, arb(10) ** -(work_digits - 45))\n",
    "    I, D = forms(U, degree)\n",
    "    assert positive_definite(I), \"Cannot prove I positive definite; increase precision\"\n",
    "    say(\"CERTIFIED: I is positive definite.\")\n",
    "\n",
    "    if degree == 0:                      # one direction: eta is the quotient itself\n",
    "        eta = D[0, 0] / I[0, 0]\n",
    "        lo = hi = eta\n",
    "        eta_lower, eta_upper, c = eta.lower(), eta.upper(), [arb(1)]\n",
    "    else:\n",
    "        eta0, c0 = witness(I, D, degree, work_digits)\n",
    "        v = [arb(1)] + [arb(mp.nstr(x, work_digits - 20)) for x in c0[1:]]\n",
    "        lo, hi, acc = bracket(eta0, v, I, D, target_digits, work_digits)\n",
    "        eta_lower, eta_upper, c = lo.upper(), hi.lower(), eigenvector(I, D, lo, hi)\n",
    "    say(f\"\\nCERTIFIED, for the largest generalized eigenvalue over ALL polynomials of degree <= {degree}:\")\n",
    "    say(\"    eta >\", outward(eta_lower, ROUND_FLOOR))\n",
    "    say(\"    eta <\", outward(eta_upper, ROUND_CEILING))\n",
    "    say(f\"(bracket width about {float((eta_upper - eta_lower).mid()):.0e})\")\n",
    "\n",
    "    I_value, D_value = qform(c, I), qform(c, D)\n",
    "    assert I_value > 0 and I_value.is_finite() and D_value.is_finite(), \"Cannot bound the forms; increase precision\"\n",
    "    ratio = D_value / I_value\n",
    "    assert ratio.overlaps(lo.union(hi)), \"Inconsistent certified Rayleigh quotient\"\n",
    "    say(\"\\nCERTIFIED maximizing coefficients, c[0] = 1:\")\n",
    "    for j, cj in enumerate(c):\n",
    "        say(f\"  c[{j:2d}] = {cj.str(32)}\")\n",
    "    say(\"\\nCERTIFIED I(Q) =\", I_value.str(32))\n",
    "    say(\"CERTIFIED D(Q) =\", D_value.str(32))\n",
    "    say(\"CERTIFIED D(Q)/I(Q) =\", ratio.str(32))\n",
    "    return {\"eta_lower\": eta_lower, \"eta_upper\": eta_upper, \"coefficients\": c, \"I\": I_value, \"D\": D_value, \"U\": U}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "b8da905f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CERTIFIED: I is positive definite.\n",
      "\n",
      "CERTIFIED, for the largest generalized eigenvalue over ALL polynomials of degree <= 20:\n",
      "    eta > -0.27357161702543001553612249821515510862791922458595\n",
      "    eta < -0.27357161702543001553612249821515510862791922458594\n",
      "(bracket width about 2e-60)\n",
      "\n",
      "CERTIFIED maximizing coefficients, c[0] = 1:\n",
      "  c[ 0] = 1.0000000000000000000000000000000\n",
      "  c[ 1] = [14.204406177655704491784180291300 +/- 2.37e-32]\n",
      "  c[ 2] = [-151.91186108574858047842361669850 +/- 9.32e-31]\n",
      "  c[ 3] = [1121.5827826557481801630683417741 +/- 4.37e-30]\n",
      "  c[ 4] = [-5286.2640626151052234838884872459 +/- 3.27e-29]\n",
      "  c[ 5] = [16736.275004691054753959774820050 +/- 4.86e-28]\n",
      "  c[ 6] = [-37353.886581185827523899664936949 +/- 3.82e-28]\n",
      "  c[ 7] = [60950.177522755935235426878623812 +/- 4.65e-28]\n",
      "  c[ 8] = [-74669.219299097215937435909859586 +/- 1.40e-28]\n",
      "  c[ 9] = [70008.989453464778088751713704800 +/- 4.59e-28]\n",
      "  c[10] = [-50904.721743916167999502392404663 +/- 2.35e-28]\n",
      "  c[11] = [28942.659875786352901448145805703 +/- 4.83e-28]\n",
      "  c[12] = [-12915.513393638892182528417390824 +/- 1.12e-28]\n",
      "  c[13] = [4519.8924655559078880360544427565 +/- 4.09e-29]\n",
      "  c[14] = [-1233.2602085208645467074710424991 +/- 3.20e-29]\n",
      "  c[15] = [259.20941925686536354193454966473 +/- 2.96e-30]\n",
      "  c[16] = [-41.106885528208228920602719284662 +/- 4.33e-31]\n",
      "  c[17] = [4.7528498355243612111283320337989 +/- 1.58e-32]\n",
      "  c[18] = [-0.37778787484092118771694985555794 +/- 3.32e-33]\n",
      "  c[19] = [0.018444826528760580652608892112301 +/- 1.35e-34]\n",
      "  c[20] = [-0.00041676511396893168048466961803980 +/- 1.36e-36]\n",
      "\n",
      "CERTIFIED I(Q) = [1.9993988824850691301466586491619 +/- 6.48e-33]\n",
      "CERTIFIED D(Q) = [-0.54697878536027808493550612286041 +/- 4.77e-34]\n",
      "CERTIFIED D(Q)/I(Q) = [-0.27357161702543001553612249821516 +/- 4.90e-33]\n"
     ]
    }
   ],
   "source": [
    "result = certify(degree=20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "a28e25a4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "deg  0:   -0.3365227816411850646013101  <  eta  <  -0.3365227816411850646013100\n",
      "deg  1:   -0.3295207876422773731407151  <  eta  <  -0.3295207876422773731407150\n",
      "deg  2:   -0.2849831969957349065336006  <  eta  <  -0.2849831969957349065336005\n",
      "deg  3:   -0.2765060650056228630856046  <  eta  <  -0.2765060650056228630856045\n",
      "deg  4:   -0.2750314007886514221497290  <  eta  <  -0.2750314007886514221497289\n",
      "deg  5:   -0.2744887443806438896646195  <  eta  <  -0.2744887443806438896646194\n",
      "deg 10:   -0.2737437646212256037274452  <  eta  <  -0.2737437646212256037274451\n",
      "deg 15:   -0.2736141969517588143932855  <  eta  <  -0.2736141969517588143932854\n",
      "deg 20:   -0.2735716170254300155361225  <  eta  <  -0.2735716170254300155361224\n"
     ]
    }
   ],
   "source": [
    "# eta for each degree, reusing the moments of the run above (degree 20 already has every U[n], n <= 41).\n",
    "for d in (0, 1, 2, 3, 4, 5, 10, 15, 20):\n",
    "    r = certify(d, U=result[\"U\"], verbose=False)\n",
    "    print(f\"deg {d:2d}:   {outward(r['eta_lower'], ROUND_FLOOR, 25)}  <  eta  <  {outward(r['eta_upper'], ROUND_CEILING, 25)}\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "47abb01a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3cd5f255",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f9a29744",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv (3.12.10)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

